Angular Momentum Evolution of Young Stars in the Nearby Scorpius-Centaurus OB Association

We report the results of a study of archival SuperWASP light curves for stars in Scorpius-Centaurus (Sco-Cen), the nearest OB association. We use SuperWASP time-series photometry to extract rotation periods for 189 candidate members of the Sco-Cen complex, and verify that 162 of those are members of the classic Sco-Cen subgroups of Upper Scorpius (US), Upper Centaurus-Lupus (UCL), and Lower Centaurus-Crux (LCC). This study provides the first measurements of rotation periods explicitly for large samples of pre-main sequence (pre-MS) stars spanning the UCL and LCC subgroups. Our final sample of 157 well-characterized pre-MS stars spans ages of $\sim$ 10 -- 20 Myr, spectral types of $\sim$ F3 -- M0, and masses of $M \simeq$ 0.3 -- 1.5 $\mathcal{M}^{\rm N}_{\odot}$. For this sample, we find a distribution of stellar rotation periods with a median of $P_{\textrm{rot}} \simeq$ 2.4 days, overall range of 0.2 $<$ $P_{\textrm{rot}}$ $<$ 8 days, and a fairly well-defined mass-dependent upper envelope of rotation periods. This distribution of periods is consistent with recently developed stellar angular momentum evolution models. These data are significant because they represent an undersampled age range and the number of measurable rotation periods is large compared to recent studies of other regions. We also search for new examples of eclipsing disk or ring systems analogous to 1SWASP J140747.93-394542.6 ("J1407", V1400 Cen), but find none. Our survey yielded five eclipsing binaries, but only one appears to be physically associated with the Sco-Cen complex. V2394 Oph is a heavily reddened (A$_V$ $\simeq$ 5 mag) massive contact binary in the LDN 1689 cloud whose Gaia astrometry is clearly consistent with kinematic membership with the Ophiuchus star-forming region.

==> anc/table1.tex <==
\begin{deluxetable}{rrrrrrr}
\centering
\tabletypesize{\scriptsize}
\setlength{\tabcolsep}{0.05in}
\tablewidth{0pt}
\tablecaption{Periodogram Analysis Results}
\tablehead{
\multicolumn{1}{c}{1SWASP} & 
\multicolumn{1}{c}{Season Start}     & 
\multicolumn{1}{c}{Season End}  & 
\multicolumn{1}{c}{Period}     & 
\multicolumn{1}{c}{Amplitude}\\
\multicolumn{1}{c}{(J)}   & 
\multicolumn{1}{c}{(HJD)}   & 
\multicolumn{1}{c}{(HJD)}   & 
\multicolumn{1}{c}{(Days)}   &
\multicolumn{1}{c}{(Mag)}   &
}
\startdata
111327.46-452332.7&2453860.2218&2453924.2104&0.628&0.038\\

111327.46-452332.7&2454105.5074&2454307.2128&0.628&0.035\\

111327.46-452332.7&2454467.4436&2454614.2497&0.628&0.039\\

111434.43-441824.1&2453860.2219&2453924.2103&0.974&0.067\\

111434.43-441824.1&2454105.5074&2454307.2127&0.973&0.067\\

111434.43-441824.1&2454467.4439&2454614.2451&0.973&0.059\\

111434.43-441824.1&2453860.2219&2453924.2103&44.594&0.074\\

111434.43-441824.1&2454105.5074&2454307.2127&37.112&0.079\\

111434.43-441824.1&2454467.4439&2454614.2451&38.068&0.069\\

112102.95-462630.9&2453860.2219&2453924.2474&3.731&0.025\\

112102.95-462630.9&2454105.5072&2454257.2467&3.875&0.017\\

112105.46-384516.5&2453860.2246&2453924.2418&3.311&0.117\\

112105.46-384516.5&2454105.5076&2454307.216&3.3&0.126\\

112105.46-384516.5&2454467.4438&2454614.245&3.3&0.174\\

114445.40-455106.2&2454175.3387&2454274.3288&2.164&0.022\\

114445.40-455106.2&2454483.4852&2454573.3696&2.159&0.022\\

114731.90-424745.3&2453860.2263&2453917.3205&0.973&0.015\\

114731.90-424745.3&2454175.3387&2454274.3288&1.024&0.015\\

114731.90-424745.3&2454483.4852&2454573.3696&0.974&0.012\\

114731.90-424745.3&2453860.2263&2453917.3205&36.534&0.016\\

114731.90-424745.3&2454175.3387&2454274.3288&37.911&0.016\\

114731.90-424745.3&2454483.4852&2454573.3696&39.488&0.015\\

123138.06-455859.3&2453860.2268&2453924.2574&1.825&0.024\\

123138.06-455859.3&2454121.4556&2454307.2214&1.825&0.021\\

123138.06-455859.3&2454483.4822&2454614.3494&1.825&0.011\\

124419.32-452523.3&2454121.4555&2454274.3407&2.873&0.006\\

124419.32-452523.3&2454483.482&2454614.3496&2.915&0.005\\

124807.78-443916.7&2453860.2276&2453934.3333&1.049&0.035\\

124807.78-443916.7&2454121.4555&2454307.2212&1.048&0.038\\

124807.78-443916.7&2454483.482&2454614.3497&1.046&0.024\\

124807.78-443916.7&2453860.2276&2453934.3333&21.246&0.027\\

124807.78-443916.7&2454121.4555&2454307.2212&21.095&0.031\\

124807.78-443916.7&2454483.482&2454614.3497&21.709&0.018\\

125431.43-460736.4&2453860.2276&2453934.3335&1.045&0.014\\

125431.43-460736.4&2454121.4553&2454299.3308&1.048&0.015\\

125431.43-460736.4&2454497.5159&2454573.4765&1.049&0.012\\

125431.43-460736.4&2453860.2276&2453934.3335&22.36&0.012\\

125431.43-460736.4&2454121.4553&2454299.3308&21.552&0.012\\

125431.43-460736.4&2454497.5159&2454573.4765&20.515&0.009\\

130154.38-424942.0&2453860.2284&2453934.3335&2.648&0.022\\

130154.38-424942.0&2454175.3885&2454307.2246&2.584&0.012\\

130154.38-424942.0&2454497.5159&2454573.4767&2.604&0.044\\

130750.08-415433.1&2453860.2284&2453934.3336&0.836&0.008\\

130750.08-415433.1&2454175.3885&2454307.2246&0.836&0.009\\

131129.06-425241.7&2453860.2284&2453934.3337&6.149&0.063\\

131129.06-425241.7&2454175.3884&2454307.2247&6.119&0.064\\

131129.06-425241.7&2454497.5158&2454573.4694&6.13&0.050\\

131307.12-453743.6&2453860.2283&2453934.3338&6.666&0.020\\

131307.12-453743.6&2454497.5156&2454573.4766&6.535&0.012\\

131746.91-445653.1&2454175.3882&2454307.2239&0.451&0.013\\

131746.91-445653.1&2454497.5156&2454573.4766&0.451&0.011\\

131913.71-450632.7&2453860.2284&2453934.3339&3.086&0.046\\

131913.71-450632.7&2454175.3882&2454307.2217&3.096&0.050\\

131913.71-450632.7&2454497.5156&2454573.4766&3.086&0.050\\

132137.28-442151.3&2453860.2284&2453934.3339&1.125&0.040\\

132137.28-442151.3&2454175.3882&2454307.2239&1.123&0.048\\

132137.28-442151.3&2454497.5156&2454573.4744&1.123&0.028\\

132204.46-450323.1&2454175.3882&2454307.2239&1.477&0.012\\

132204.46-450323.1&2454497.5155&2454573.4766&1.43&0.012\\

132917.63-461422.8&2453860.2284&2453934.3373&3.676&0.046\\

132917.63-461422.8&2454132.5173&2454307.2241&3.69&0.027\\

132917.63-461422.8&2454497.5154&2454573.4766&3.649&0.037\\

133431.89-420930.7&2453860.437&2453934.3406&0.502&0.022\\

133431.89-420930.7&2454132.5174&2454307.224&0.502&0.017\\

133431.89-420930.7&2454497.5155&2454614.4455&0.501&0.032\\

133640.98-404336.3&2453860.4371&2453934.3406&1.915&0.064\\

133640.98-404336.3&2454132.5174&2454307.224&1.912&0.032\\

133640.98-404336.3&2454497.5155&2454614.4484&1.915&0.032\\

133757.29-413441.9&2453860.437&2453934.3407&4.739&0.028\\

133757.29-413441.9&2454132.5173&2454307.2241&4.878&0.023\\

133757.29-413441.9&2454497.5154&2454614.4455&4.784&0.040\\

133849.37-423723.3&2453860.437&2453934.3407&0.896&0.071\\

133849.37-423723.3&2454132.5173&2454307.223&1.131&0.026\\

133849.37-423723.3&2454497.5154&2454614.4455&1.133&0.029\\

133849.37-423723.3&2453860.437&2453934.3407&8.695&0.090\\

133849.37-423723.3&2454132.5173&2454307.223&8.547&0.029\\

133849.37-423723.3&2454497.5154&2454614.4455&8.474&0.034\\

134055.89-424450.2&2453860.437&2453934.3408&1.984&0.013\\

134055.89-424450.2&2454132.5172&2454307.2242&1.984&0.012\\

134055.89-424450.2&2454497.5153&2454614.4455&1.984&0.025\\

134355.67-434540.3&2453860.4464&2453934.3476&1.886&0.015\\

134355.67-434540.3&2454132.5171&2454299.3496&1.886&0.025\\

134355.67-434540.3&2454497.5604&2454614.4455&1.89&0.022\\

135006.28-405008.8&2453860.4371&2453934.3409&1.418&0.031\\

135006.28-405008.8&2454132.5171&2454307.2207&1.434&0.022\\

135006.28-405008.8&2454497.4932&2454614.3764&1.404&0.023\\

135220.48-382534.4&2454132.5125&2454307.2206&2.101&0.034\\

135220.48-382534.4&2454497.5181&2454614.4486&2.101&0.041\\

135551.03-405120.9&2454132.5406&2454307.2208&2.087&0.003\\

135551.03-405120.9&2454497.5454&2454614.4457&2.096&0.005\\

140220.72-414450.8&2453860.4371&2453944.375&3.344&0.048\\

140220.72-414450.8&2454132.5169&2454307.2263&3.322&0.032\\

140220.72-414450.8&2454497.515&2454614.4458&3.367&0.052\\

140623.53-440911.4&2453860.4316&2453947.3252&1.033&0.012\\

140623.53-440911.4&2454132.5168&2454307.2264&0.965&0.006\\

140623.53-440911.4&2454497.5149&2454614.4457&0.966&0.006\\

140701.16-423300.6&2453860.4317&2453947.3251&1.692&0.021\\

140701.16-423300.6&2454132.5168&2454307.2264&1.715&0.011\\

140701.16-423300.6&2454497.5149&2454614.4458&1.706&0.011\\

140856.07-440348.0&2454132.5167&2454307.2265&0.676&0.017\\

140856.07-440348.0&2454497.5148&2454614.4458&0.677&0.015\\

140903.57-443844.3&2453860.4316&2453947.3252&1.261&0.012\\

140903.57-443844.3&2454132.5167&2454307.2265&1.259&0.008\\

140903.57-443844.3&2454497.5148&2454614.4458&1.206&0.015\\

141224.52-432714.9&2453860.3931&2453947.3253&2.604&0.057\\

141224.52-432714.9&2454175.4398&2454307.2265&2.617&0.032\\

141809.87-461548.7&2453860.393&2453947.3254&4.484&0.030\\

141809.87-461548.7&2454175.4396&2454307.2267&4.504&0.044\\

141809.87-461548.7&2454515.5049&2454574.551&4.545&0.041\\

142130.55-384525.4&2454148.5209&2454338.2349&4.716&0.029\\

142130.55-384525.4&2454515.4832&2454609.3492&4.716&0.023\\

142243.62-462805.2&2453860.393&2453947.3255&0.954&0.024\\

142243.62-462805.2&2454175.4396&2454307.2268&0.953&0.046\\

142243.62-462805.2&2454515.5048&2454574.551&0.95&0.033\\

142544.46-365246.2&2453860.4384&2453947.2382&0.425&0.029\\

142544.46-365246.2&2454148.5209&2454338.2349&0.425&0.021\\

142544.46-365246.2&2454515.5052&2454609.3436&0.425&0.050\\

142621.35-364405.8&2453860.4385&2453947.3325&2.15&0.026\\

142621.35-364405.8&2454148.5209&2454338.2349&2.183&0.025\\

142621.35-364405.8&2454515.5052&2454609.3436&2.123&0.016\\

142702.67-415351.0&2453860.3932&2453947.3255&2.278&0.007\\

142702.67-415351.0&2454175.4398&2454301.3522&2.369&0.018\\

142702.67-415351.0&2454515.5327&2454574.5575&2.369&0.011\\

142809.30-441417.4&2453860.3931&2453947.3255&5.494&0.017\\

142809.30-441417.4&2454175.4396&2454307.2268&5.319&0.023\\

142809.30-441417.4&2454515.5048&2454574.5511&5.319&0.023\\

142819.37-421934.0&2453860.3932&2453947.3255&0.96&0.047\\

142819.37-421934.0&2454175.4397&2454307.2268&0.962&0.017\\

142819.37-421934.0&2454515.5049&2454574.5512&0.947&0.015\\

143704.22-414502.9&2453860.3933&2453947.3256&1.195&0.016\\

143704.22-414502.9&2454175.4396&2454307.2269&0.798&0.020\\

143704.22-414502.9&2454515.5048&2454574.5512&0.798&0.027\\

143808.68-432200.3&2454175.4395&2454307.227&5.882&0.022\\

143808.68-432200.3&2454515.5047&2454574.5511&5.882&0.036\\

143945.49-360044.3&2454148.5206&2454338.2351&2.409&0.032\\

143945.49-360044.3&2454515.5049&2454609.3437&2.409&0.047\\

144619.03-354146.5&2453860.4303&2453947.3261&0.183&0.130\\

144619.03-354146.5&2453860.4303&2453947.3261&0.183&0.131\\

144619.03-354146.5&2453860.4303&2453947.3261&0.183&0.125\\

144723.44-350313.4&2453860.4385&2453947.3261&3.717&0.011\\

144723.44-350313.4&2454148.5481&2454338.2352&3.636&0.021\\

144723.44-350313.4&2454515.5048&2454614.47&3.623&0.027\\

144813.20-410258.9&2453862.2859&2453947.3263&2.631&0.039\\

144813.20-410258.9&2454151.5114&2454301.3746&2.631&0.019\\

144813.20-410258.9&2454515.5046&2454614.4881&2.611&0.039\\

145025.81-350648.6&2454148.5481&2454338.2353&1.661&0.024\\

145025.81-350648.6&2454515.5048&2454614.47&1.658&0.026\\

145035.11-345905.2&2453860.4385&2453947.3262&3.194&0.011\\

145035.11-345905.2&2454148.5481&2454338.2353&3.215&0.033\\

145035.11-345905.2&2454515.5048&2454614.368&3.205&0.042\\

145159.22-412207.9&2453862.2859&2453947.3263&0.373&0.008\\

145159.22-412207.9&2454151.5114&2454301.3746&0.373&0.009\\

145159.22-412207.9&2454515.5045&2454614.4881&0.373&0.010\\

145226.27-374008.0&2453860.4384&2453947.3263&3.731&0.018\\

145226.27-374008.0&2454148.5313&2454338.2354&3.759&0.020\\

145226.27-374008.0&2454515.5097&2454614.4758&3.787&0.042\\

145241.97-414155.1&2454151.5113&2454301.3746&0.751&0.014\\

145241.97-414155.1&2454515.5045&2454614.4881&0.751&0.020\\

145411.20-395523.4&2453862.2859&2453947.3264&3.367&0.038\\

145411.20-395523.4&2454151.5114&2454301.3746&3.367&0.037\\

145411.20-395523.4&2454515.5045&2454614.4882&3.367&0.007\\

145625.72-394616.5&2453862.2601&2453947.3264&6.877&0.072\\

145625.72-394616.5&2454148.5478&2454338.2259&6.944&0.032\\

145719.62-361227.4&2453860.4385&2453947.3263&2.347&0.023\\

145719.62-361227.4&2454148.5479&2454338.2355&2.353&0.023\\

145719.62-361227.4&2454515.5046&2454614.4701&2.409&0.042\\

145837.56-391502.6&2453860.4384&2453947.3264&3.226&0.065\\

145837.56-391502.6&2454148.5478&2454338.2356&3.236&0.056\\

145837.56-391502.6&2454515.5045&2454614.4596&3.236&0.042\\

145837.73-391502.2&2453860.4384&2453947.3264&3.232&0.067\\

145837.73-391502.2&2454148.5478&2454338.2356&3.232&0.057\\

145837.73-391502.2&2454515.5045&2454614.4596&3.236&0.042\\

145922.76-401312.0&2454151.5113&2454337.2405&2.298&0.021\\

145922.76-401312.0&2454515.5044&2454614.4882&2.304&0.080\\

145952.44-401159.5&2453862.2859&2453947.3265&1.152&0.020\\

145952.44-401159.5&2454151.5113&2454301.3748&1.151&0.025\\

145952.44-401159.5&2454515.5044&2454614.4882&1.189&0.034\\

150051.88-433121.0&2453862.2858&2453947.3265&3.623&0.033\\

150051.88-433121.0&2454151.5111&2454301.3748&3.584&0.025\\

150051.88-433121.0&2454515.5043&2454614.4881&3.676&0.036\\

150111.55-412040.5&2453862.2859&2453947.3265&0.906&0.031\\

150111.55-412040.5&2454151.5112&2454301.3748&0.906&0.025\\

150111.55-412040.5&2454515.5041&2454614.4882&0.906&0.033\\

150226.03-340513.0&2453860.4385&2453947.3264&2.778&0.030\\

150226.03-340513.0&2454148.5479&2454338.2355&2.777&0.056\\

150226.03-340513.0&2454518.6391&2454614.4474&2.801&0.057\\

150353.23-390625.2&2453860.4384&2453947.3265&4.348&0.017\\

150353.23-390625.2&2454148.5477&2454338.2357&4.366&0.027\\

150353.23-390625.2&2454515.5044&2454614.4535&4.347&0.036\\

150448.91-394923.6&2453862.283&2453947.3265&2.409&0.022\\

150448.91-394923.6&2454148.5476&2454301.3748&2.288&0.016\\

150448.91-394923.6&2454515.4824&2454614.4882&2.433&0.016\\

150544.24-331250.7&2453860.4386&2453947.3264&2.732&0.025\\

150544.24-331250.7&2454148.5478&2454338.2355&2.747&0.051\\

150544.24-331250.7&2454515.5046&2454614.4702&2.747&0.041\\

150556.84-431203.0&2453862.2829&2453947.3266&8.547&0.043\\

150556.84-431203.0&2454151.511&2454301.3749&8.62&0.068\\

150556.84-431203.0&2454515.5042&2454614.4881&8.547&0.047\\

150727.55-460107.0&2453862.2857&2453947.3267&2.512&0.052\\

150727.55-460107.0&2454151.5109&2454301.3749&2.512&0.053\\

150727.55-460107.0&2454515.5041&2454614.488&2.506&0.062\\

150737.74-460315.5&2453862.2857&2453947.3267&2.481&0.025\\

150737.74-460315.5&2454151.5109&2454301.3749&2.463&0.015\\

150737.74-460315.5&2454515.5041&2454614.488&2.451&0.015\\

150825.00-333755.4&2453860.4386&2453947.3265&6.578&0.031\\

150825.00-333755.4&2454148.5478&2454338.2356&6.622&0.021\\

150825.00-333755.4&2454515.5045&2454614.4702&6.493&0.057\\

150837.74-442316.9&2453862.2857&2453947.3267&0.311&0.041\\

150837.74-442316.9&2454151.511&2454301.3726&0.311&0.030\\

150837.74-442316.9&2454515.5042&2454614.4881&0.311&0.024\\

150838.50-440052.1&2453862.2858&2453947.3267&1.012&0.022\\

150838.50-440052.1&2454151.511&2454301.3749&1.005&0.009\\

150838.50-440052.1&2454515.5042&2454614.4881&1.015&0.021\\

150853.74-371546.6&2453860.4384&2453947.3266&2.59&0.028\\

150853.74-371546.6&2454148.5477&2454338.2357&2.617&0.026\\

150853.74-371546.6&2454515.5044&2454614.4701&2.631&0.025\\

150911.67-412427.6&2453862.2859&2453947.3267&4.31&0.008\\

150911.67-412427.6&2454151.511&2454301.3749&4.444&0.006\\

151029.53-390256.6&2453860.4384&2453947.3266&2.849&0.035\\

151029.53-390256.6&2454148.5476&2454338.2358&2.816&0.066\\

151029.53-390256.6&2454515.5043&2454614.462&2.809&0.045\\

151049.46-380748.3&2454148.5476&2454338.2358&0.466&0.006\\

151049.46-380748.3&2454515.5043&2454614.4592&0.466&0.006\\

151104.53-325130.5&2453860.4386&2453947.3265&3.484&0.036\\

151104.53-325130.5&2454148.5477&2454338.2356&3.448&0.017\\

151136.98-355041.5&2453860.4385&2453947.3266&4.504&0.018\\

151136.98-355041.5&2454148.5476&2454338.2357&4.464&0.033\\

151136.98-355041.5&2454515.5044&2454614.4701&4.484&0.020\\

151139.69-324855.8&2453860.4277&2453947.2314&3.921&0.039\\

151139.69-324855.8&2454148.5477&2454338.2356&3.891&0.030\\

151139.69-324855.8&2454515.5067&2454614.4702&3.906&0.031\\

151250.18-450804.5&2453862.2857&2453947.3268&2.519&0.023\\

151250.18-450804.5&2454151.5109&2454301.375&2.487&0.033\\

151509.35-443836.0&2453862.2799&2453947.3268&1.196&0.012\\

151509.35-443836.0&2454151.5108&2454301.375&1.199&0.014\\

151509.35-443836.0&2454515.504&2454614.4881&1.199&0.017\\

151545.36-333159.7&2453860.4385&2453947.3266&2.267&0.040\\

151545.36-333159.7&2454148.5476&2454338.2357&2.278&0.056\\

151545.36-333159.7&2454515.5043&2454614.4702&2.278&0.047\\

151552.73-441817.4&2454151.5108&2454301.3751&2.865&0.073\\

151552.73-441817.4&2454515.504&2454614.4881&2.898&0.047\\

151636.70-440720.4&2453862.2857&2453947.3268&0.406&0.026\\

151636.70-440720.4&2454151.5108&2454301.3751&0.406&0.013\\

151636.70-440720.4&2454515.504&2454614.4882&0.406&0.018\\

151826.90-373802.1&2453860.4384&2453947.3268&3.125&0.035\\

151826.90-373802.1&2454148.5475&2454338.2359&3.105&0.030\\

151826.90-373802.1&2454515.5042&2454614.4701&3.134&0.027\\

151852.83-405052.6&2454151.5109&2454301.3751&0.379&0.028\\

151852.83-405052.6&2454515.5041&2454614.4883&0.379&0.014\\

151915.98-405607.7&2453862.2859&2453947.3268&2.849&0.042\\

151915.98-405607.7&2454151.5109&2454301.3751&2.857&0.033\\

152211.69-395949.9&2453862.2801&2453947.3269&0.632&0.097\\

152211.69-395949.9&2454151.5109&2454338.236&0.633&0.075\\

152211.69-395949.9&2454515.504&2454614.4881&0.632&0.063\\

152503.58-360445.4&2453860.4395&2453966.314&2.857&0.013\\

152503.58-360445.4&2454165.5032&2454287.2444&2.849&0.017\\

152533.18-361346.6&2453860.4395&2453983.2456&1.075&0.027\\

152533.18-361346.6&2454165.5032&2454338.2538&1.076&0.033\\

152559.64-450115.8&2454151.5107&2454301.3752&2.544&0.033\\

152559.64-450115.8&2454515.5038&2454614.488&2.531&0.042\\

152625.80-363857.3&2453860.4395&2453966.3112&0.592&0.044\\

152625.80-363857.3&2454165.5031&2454338.2539&0.593&0.049\\

152652.63-372205.6&2453860.4395&2453983.2457&6.451&0.072\\

152652.63-372205.6&2454165.5031&2454338.2539&6.369&0.045\\

152722.97-360409.8&2453860.4395&2453983.2456&5.181&0.016\\

152722.97-360409.8&2454165.5031&2454338.2539&5.208&0.033\\

152918.96-373719.9&2453860.4394&2453983.2353&1.31&0.057\\

152918.96-373719.9&2454165.5031&2454338.2525&1.312&0.052\\

152947.26-362837.3&2453860.4395&2453983.2457&2.638&0.131\\

152947.26-362837.3&2454165.5031&2454338.2539&2.645&0.098\\

153423.18-330008.9&2453860.4396&2453983.2457&5.405&0.055\\

153423.18-330008.9&2454165.5031&2454338.2539&5.434&0.059\\

153423.18-330008.9&2454544.4923&2454603.4199&5.376&0.068\\

153557.85-232404.3&2453860.4504&2453966.2454&0.802&0.049\\

153557.85-232404.3&2454165.5033&2454338.2401&0.802&0.051\\

153557.85-232404.3&2454528.528&2454614.5019&0.805&0.029\\

153702.13-313639.7&2453860.4421&2453966.3628&2.375&0.026\\

153702.13-313639.7&2454165.5095&2454338.2668&2.358&0.026\\

153802.67-380722.8&2453860.4394&2453983.2459&4.048&0.021\\

153802.67-380722.8&2454165.5029&2454338.2541&4.081&0.094\\

153802.67-380722.8&2454544.4921&2454603.4198&4.098&0.075\\

153838.26-391655.4&2453860.4393&2453966.3009&6.756&0.048\\

153838.26-391655.4&2454165.5028&2454338.2542&6.666&0.050\\

153901.86-295631.3&2453860.4342&2453983.2457&0.746&0.070\\

153901.86-295631.3&2454167.5432&2454338.2668&0.746&0.036\\

153946.61-345102.2&2453860.4395&2453983.2458&7.142&0.077\\

153946.61-345102.2&2454165.5029&2454338.267&7.092&0.029\\

154106.78-265626.2&2453860.4342&2453983.2457&5.347&0.037\\

154106.78-265626.2&2454165.5157&2454338.2668&5.347&0.048\\

154106.78-265626.2&2454528.5278&2454614.4987&5.263&0.040\\

154249.91-253640.5&2453860.4342&2453983.2457&0.2&0.0620\\

154249.91-253640.5&2454165.5155&2454338.2668&0.2&0.0680\\

154249.91-253640.5&2454528.5278&2454614.4987&0.2&0.0670\\

154357.26-392856.9&2453860.4061&2453966.2803&2.141&0.010\\

154357.26-392856.9&2454165.4856&2454274.4103&2.159&0.014\\

154359.06-262251.1&2453860.535&2453965.3527&3.731&0.048\\

154359.06-262251.1&2454175.4765&2454338.2669&3.717&0.049\\

154413.37-252258.7&2453860.5292&2453983.2457&6.41&0.037\\

154413.37-252258.7&2454167.5432&2454332.2686&6.369&0.086\\

154413.37-252258.7&2454528.5278&2454614.4987&6.41&0.096\\

154447.12-381140.6&2453860.4394&2453966.301&3.174&0.027\\

154447.12-381140.6&2454165.5028&2454338.2671&3.164&0.030\\

154512.86-341730.5&2453860.4395&2453983.2459&4.291&0.020\\

154512.86-341730.5&2454165.5029&2454338.2671&4.273&0.028\\

154512.86-341730.5&2454544.4921&2454603.4199&4.347&0.033\\

154547.59-302055.7&2454165.5153&2454338.2915&2.754&0.059\\

154547.59-302055.7&2454528.5439&2454614.4986&2.747&0.066\\

154558.54-341341.2&2453860.4395&2453983.2459&2.754&0.005\\

154558.54-341341.2&2454165.5028&2454274.429&2.754&0.005\\

154610.69-384630.2&2453860.4393&2453983.2461&0.202&0.120\\

154610.69-384630.2&2454165.5027&2454338.2672&0.202&0.125\\

154610.69-384630.2&2454544.4919&2454603.4198&0.202&0.131\\

154645.09-345947.3&2453860.4394&2453983.2442&2.278&0.038\\

154645.09-345947.3&2454165.5028&2454338.2671&2.272&0.025\\

154802.92-290837.0&2453860.4341&2453983.2459&2.183&0.032\\

154802.92-290837.0&2454165.5153&2454338.267&2.188&0.052\\

154802.92-290837.0&2454528.5276&2454614.4987&2.202&0.026\\

154808.93-345253.2&2453860.4394&2453983.2321&1.426&0.026\\

154808.93-345253.2&2454165.5039&2454338.2671&1.424&0.039\\

154812.03-234926.1&2453860.4609&2453965.3435&1.247&0.053\\

154812.03-234926.1&2454175.5017&2454338.2387&1.248&0.032\\

154821.29-244349.3&2453860.4342&2453966.2853&5.649&0.009\\

154821.29-244349.3&2454165.5154&2454332.325&5.586&0.011\\

154821.29-244349.3&2454528.5277&2454614.4987&5.649&0.013\\

154854.16-3513.18.5&2453860.4394&2453983.246&0.933&0.008\\

154854.16-3513.18.5&2454165.5028&2454338.2672&0.933&0.01\\

154920.99-260006.2&2453860.4342&2453983.2458&1.984&0.065\\

154920.99-260006.2&2454165.5156&2454338.267&1.984&0.040\\

154920.99-260006.2&2454528.5277&2454614.5018&1.972&0.045\\

154944.97-392509.1&2453860.4393&2453966.2911&2.242&0.045\\

154944.97-392509.1&2454165.5026&2454337.2607&2.237&0.047\\

154959.21-362957.3&2453860.4394&2453983.2461&5.376&0.021\\

154959.21-362957.3&2454165.5027&2454338.2672&5.376&0.021\\

154959.21-362957.3&2454544.492&2454603.4198&5.263&0.026\\

155046.65-382926.8&2453860.4393&2453983.2444&1.93&0.065\\

155046.65-382926.8&2454165.5026&2454338.2651&1.926&0.069\\

155145.36-245650.9&2453860.4342&2453983.2458&1.523&0.045\\

155145.36-245650.9&2454165.5434&2454332.3251&1.535&0.012\\

155219.53-381931.0&2453860.4393&2453983.2444&3.836&0.051\\

155219.53-381931.0&2454165.5026&2454338.2673&3.778&0.020\\

155225.88-392051.2&2453860.4393&2453966.3113&2.11&0.022\\

155225.88-392051.2&2454165.5026&2454274.429&2.122&0.013\\

155225.88-392051.2&2454544.4918&2454603.4195&2.119&0.033\\

155231.21-263352.6&2453860.4342&2453983.2459&3.297&0.040\\

155231.21-263352.6&2454165.5187&2454338.2671&3.297&0.067\\

155231.21-263352.6&2454528.508&2454614.4958&3.282&0.041\\

155403.59-292015.5&2453860.4341&2453966.2857&0.331&0.023\\

155403.59-292015.5&2454165.5186&2454332.3252&0.331&0.021\\

155403.59-292015.5&2454528.5275&2454614.4987&0.331&0.028\\

155506.26-252120.2&2453860.4342&2453983.2459&3.588&0.019\\

155506.26-252120.2&2454165.5295&2454332.3252&3.563&0.014\\

155506.26-252120.2&2454528.5275&2454614.4987&3.606&0.017\\

155533.82-370940.4&2453860.4393&2453966.3114&2.28&0.051\\

155533.82-370940.4&2454165.5026&2454338.2663&2.28&0.058\\

155533.82-370940.4&2454544.4918&2454603.4198&2.273&0.051\\

155609.20-375605.9&2453860.4393&2453983.2462&7.353&0.056\\

155609.20-375605.9&2454165.5025&2454338.2674&7.281&0.054\\

155655.47-225839.6&2453860.4503&2453965.3408&8.242&0.141\\

155655.47-225839.6&2454165.5152&2454338.2406&8.196&0.128\\

155655.47-225839.6&2454528.5276&2454614.502&8.242&0.107\\

155659.05-393343.0&2453860.4392&2453966.291&2.595&0.013\\

155659.05-393343.0&2454165.5025&2454332.3443&2.707&0.014\\

155659.05-393343.0&2454528.5436&2454614.5294&2.678&0.021\\

155808.16-240552.6&2453860.4421&2453966.2855&0.506&0.055\\

155808.16-240552.6&2454165.5092&2454338.2564&0.505&0.035\\

155808.16-240552.6&2454528.5275&2454614.5018&0.506&0.102\\

155812.70-232836.5&2453860.4503&2453966.2457&1.71&0.018\\

155812.70-232836.5&2454165.5028&2454338.2406&1.718&0.023\\

155812.70-232836.5&2454528.5275&2454614.502&1.712&0.013\\

155859.88-364619.8&2453860.4393&2453966.3261&1.76&0.027\\

155859.88-364619.8&2454165.5057&2454338.2695&1.76&0.022\\

155942.18-383349.9&2453860.4393&2453966.3262&2.862&0.009\\

155942.18-383349.9&2454165.5084&2454332.3443&2.862&0.009\\

155942.18-383349.9&2454528.5436&2454614.5294&2.862&0.006\\

155949.50-362827.9&2453860.4393&2453983.2463&2.804&0.047\\

155949.50-362827.9&2454165.5057&2454338.2696&2.809&0.018\\

155949.50-362827.9&2454528.5436&2454614.5295&2.798&0.024\\

155959.94-222036.9&2453860.4425&2453966.3445&0.862&0.065\\

155959.94-222036.9&2454165.5074&2454338.2407&0.862&0.079\\

155959.94-222036.9&2454528.5412&2454614.502&0.862&0.084\\

160000.77-250942.4&2453860.4341&2453983.246&1.034&0.108\\

160000.77-250942.4&2454165.5121&2454338.2693&1.767&0.032\\

160000.77-250942.4&2454528.5343&2454614.4959&1.765&0.036\\

160013.32-241810.4&2453860.4421&2453966.3632&4.373&0.034\\

160013.32-241810.4&2454165.5092&2454338.2564&4.36&0.039\\

160013.32-241810.4&2454528.5467&2454614.4987&4.386&0.048\\

160040.55-220032.2&2453860.4425&2453966.2859&2.722&0.063\\

160040.55-220032.2&2454165.5074&2454338.2407&2.732&0.038\\

160040.55-220032.2&2454528.5467&2454614.502&2.722&0.042\\

160042.77-212737.9&2453860.4425&2453966.3259&0.579&0.027\\

160042.77-212737.9&2454165.5074&2454338.2407&0.579&0.019\\

160042.77-212737.9&2454528.5468&2454614.3966&0.579&0.087\\

160108.96-332014.2&2453860.4394&2453983.2462&4.451&0.025\\

160108.96-332014.2&2454165.5057&2454338.2695&4.477&0.044\\

160108.96-332014.2&2454528.5437&2454614.5296&4.464&0.031\\

160147.43-204945.8&2453860.4425&2453966.3445&2.164&0.038\\

160147.43-204945.8&2454528.5467&2454614.502&2.158&0.044\\

160158.22-200812.0&2453860.4425&2453966.3594&1.779&0.051\\

160158.22-200812.0&2454165.5074&2454338.2407&1.763&0.022\\

160158.22-200812.0&2454528.5595&2454614.5082&1.781&0.043\\

160159.19-361256.0&2453860.4393&2453966.3262&1.346&0.029\\

160159.19-361256.0&2454165.5089&2454332.3443&1.345&0.017\\

160159.19-361256.0&2454528.5436&2454614.5295&1.342&0.023\\

160200.38-222123.7&2453860.4425&2453966.2855&2.879&0.128\\

160200.38-222123.7&2454165.506&2454338.2407&2.873&0.112\\

160200.38-222123.7&2454528.5909&2454614.4545&2.873&0.097\\

160208.46-225458.9&2453860.4425&2453966.2794&6.147&0.023\\

160208.46-225458.9&2454165.5028&2454338.2407&6.122&0.038\\

160208.46-225458.9&2454528.5859&2454614.4606&6.147&0.031\\

160253.95-202248.1&2453860.4425&2453966.3594&1.953&0.093\\

160253.95-202248.1&2454165.5074&2454338.2407&0.094&0.093\\

160253.95-202248.1&2454528.5859&2454614.4606&1.953&0.100\\

160311.83-323920.2&2453860.4394&2453966.345&2.825&0.061\\

160311.83-323920.2&2454165.5089&2454338.2706&2.819&0.046\\

160311.83-323920.2&2454528.5437&2454614.5296&2.846&0.030\\

160413.46-281037.5&2454248.4217&2454338.2706&0.805&0.115\\

160413.46-281037.5&2454528.5588&2454614.5079&0.807&0.062\\

160545.00-390606.5&2453860.4392&2453983.2465&1.259&0.082\\

160545.00-390606.5&2454165.5087&2454338.2708&1.254&0.028\\

160545.00-390606.5&2454528.5435&2454614.5294&1.265&0.023\\

160601.72-222653.3&2453860.4396&2453966.3595&0.978&0.119\\

160601.72-222653.3&2454165.5431&2454338.239&0.978&0.093\\

160601.72-222653.3&2454528.5858&2454614.4606&0.978&0.099\\

160654.36-241610.7&2453860.4396&2453966.3261&3.927&0.094\\

160654.36-241610.7&2454165.5433&2454332.3363&3.927&0.066\\

160713.73-383923.3&2453860.4496&2453983.2465&2.415&0.094\\

160713.73-383923.3&2454165.5087&2454338.2708&2.419&0.095\\

160713.73-383923.3&2454536.579&2454614.5582&2.423&0.086\\

160830.70-382826.8&2453860.4392&2453983.2465&6.25&0.044\\

160830.70-382826.8&2454165.5087&2454338.2708&6.25&0.027\\

160854.27-390605.6&2453860.4392&2453983.2465&2.008&0.033\\

160854.27-390605.6&2454165.5087&2454338.2709&2.016&0.053\\

160854.27-390605.6&2454528.5434&2454614.5294&2.02&0.052\\

160930.31-210458.8&2453860.4396&2453966.3596&8.196&0.094\\

160930.31-210458.8&2454528.5857&2454614.4607&8.264&0.045\\

160939.52-385506.8&2453860.4392&2453983.2465&2.924&0.043\\

160939.52-385506.8&2454165.5087&2454338.2709&2.915&0.013\\

160939.52-385506.8&2454528.5434&2454614.5294&2.898&0.021\\

160939.70-220046.5&2453860.4396&2453966.3261&6.535&0.046\\

160939.70-220046.5&2454165.5432&2454338.2391&6.493&0.060\\

160939.70-220046.5&2454528.5857&2454614.4607&6.535&0.040\\

160940.98-221759.4&2453860.4396&2453966.3634&0.908&0.075\\

160940.98-221759.4&2454165.5432&2454338.2391&0.908&0.040\\

160940.98-221759.4&2454528.5857&2454614.4607&0.906&0.029\\

160942.61-391940.2&2453860.4392&2453966.3121&2.101&0.107\\

160942.61-391940.2&2454175.5321&2454332.3445&2.096&0.165\\

160942.61-391940.2&2454528.5434&2454614.5294&2.101&0.113\\

161016.43-390805.0&2453860.4392&2453966.3121&0.288&0.029\\

161016.43-390805.0&2454165.51&2454338.2709&0.288&0.030\\

161016.43-390805.0&2454528.5434&2454614.5294&0.288&0.042\\

161028.87-221347.8&2453860.4396&2453966.3596&2.304&0.023\\

161028.87-221347.8&2454165.5432&2454338.2352&2.278&0.030\\

161028.87-221347.8&2454528.5857&2454614.4607&2.217&0.029\\

161042.01-210131.7&2453860.4396&2453966.3596&3.448&0.073\\

161042.01-210131.7&2454165.5432&2454338.2391&3.436&0.078\\

161042.01-210131.7&2454528.5857&2454614.4607&3.448&0.057\\

161156.34-230404.7&2453860.4395&2453966.3448&5.494&0.092\\

161156.34-230404.7&2454165.5432&2454338.2392&5.494&0.116\\

161156.34-230404.7&2454528.5856&2454614.4607&5.524&0.067\\

161201.38-384027.5&2453860.4392&2453983.2466&2.809&0.063\\

161201.38-384027.5&2454165.5086&2454338.2709&2.809&0.059\\

161201.38-384027.5&2454528.5434&2454614.5294&2.816&0.066\\

161302.72-225745.9&2453860.4395&2453966.3597&2.101&0.033\\

161302.72-225745.9&2454165.5432&2454338.2392&2.109&0.032\\

161302.72-225745.9&2454528.5856&2454614.4607&2.105&0.069\\

161318.57-221249.0&2453860.4395&2453966.3597&5.813&0.048\\

161318.57-221249.0&2454165.5432&2454338.2392&5.847&0.038\\

161318.57-221249.0&2454528.5856&2454614.4607&5.78&0.024\\

161329.29-231107.4&2453860.4395&2453966.3597&3.134&0.022\\

161329.29-231107.4&2454165.5431&2454338.2392&3.115&0.051\\

161329.29-231107.4&2454528.5856&2454614.4607&3.115&0.086\\

161358.01-361813.4&2453860.4392&2453983.2466&2.159&0.017\\

161358.01-361813.4&2454165.5086&2454338.2709&2.164&0.031\\

161358.01-361813.4&2454528.5434&2454614.5295&2.183&0.030\\

161400.35-210843.8&2453860.4395&2453966.3262&4.237&0.055\\

161400.35-210843.8&2454165.5432&2454338.2392&4.255&0.053\\

161400.35-210843.8&2454528.5824&2454614.4607&4.237&0.036\\

161402.12-230102.0&2453860.4395&2453966.3597&2.976&0.054\\

161402.12-230102.0&2454165.5431&2454338.2375&2.985&0.038\\

161402.12-230102.0&2454528.5856&2454614.4607&2.985&0.049\\

161426.40-380759.1&2453860.4392&2453983.2466&4.739&0.087\\

161426.40-380759.1&2454165.5086&2454338.2709&4.739&0.064\\

161426.40-380759.1&2454528.5433&2454614.5295&4.761&0.045\\

161520.24-325504.9&2453860.4393&2453983.2465&5.747&0.057\\

161520.24-325504.9&2454165.5087&2454338.2709&5.747&0.094\\

161520.24-325504.9&2454528.5434&2454614.5296&5.747&0.093\\

161535.86-252900.6&2454248.347&2454338.2708&1.897&0.045\\

161535.86-252900.6&2454528.5586&2454614.5081&1.894&0.042\\

161557.03-324124.2&2453860.4393&2453983.2465&3.205&0.063\\

161557.03-324124.2&2454165.5087&2454332.3445&3.205&0.038\\

161557.03-324124.2&2454528.5434&2454614.5296&3.194&0.055\\

161617.93-233947.5&2453860.4395&2453966.3598&2.611&0.029\\

161617.93-233947.5&2454165.5431&2454338.2393&2.624&0.055\\

161617.93-233947.5&2454528.5855&2454614.4607&2.624&0.026\\

161731.38-230336.0&2453860.4395&2453966.3598&2.272&0.015\\

161731.38-230336.0&2454165.5431&2454338.2393&2.283&0.024\\

161731.38-230336.0&2454528.5855&2454614.4607&2.293&0.038\\

161933.95-222829.4&2453860.4395&2453966.3598&4.065&0.027\\

161933.95-222829.4&2454165.543&2454338.2393&4.048&0.036\\

161933.95-222829.4&2454528.5855&2454614.4607&4.065&0.050\\

161934.43-362411.1&2453860.4457&2453966.3265&1.653&0.010\\

161934.43-362411.1&2454165.5131&2454332.3493&1.653&0.007\\

161934.43-362411.1&2454528.5328&2454614.5295&1.653&0.009\\

161950.57-335445.3&2453860.4393&2453966.3265&2.652&0.024\\

161950.57-335445.3&2454165.5086&2454337.2612&2.645&0.016\\

161950.57-335445.3&2454528.5433&2454614.5296&2.681&0.020\\

161950.73-215436.0&2453860.4395&2453966.3598&1.272&0.109\\

161950.73-215436.0&2454165.5414&2454338.2393&1.272&0.113\\

161950.73-215436.0&2454528.5855&2454614.4607&1.271&0.114\\

162029.25-325409.6&2453860.4393&2453983.2466&1.872&0.046\\

162029.25-325409.6&2454165.5086&2454338.271&1.872&0.058\\

162029.25-325409.6&2454528.5433&2454614.5296&1.872&0.044\\

162045.96-234820.2&2453860.4394&2453966.3599&3.333&0.054\\

162045.96-234820.2&2454165.543&2454338.2394&3.333&0.068\\

162045.96-234820.2&2454528.5854&2454614.4607&3.333&0.042\\

162057.86-235234.4&2453860.4394&2453966.3599&2.109&0.043\\

162057.86-235234.4&2454165.543&2454338.2394&2.092&0.037\\

162057.86-235234.4&2454528.5854&2454614.4607&2.101&0.042\\

162307.84-230059.8&2453860.4394&2453966.3599&4.065&0.122\\

162307.84-230059.8&2454165.5429&2454338.2394&4.048&0.087\\

162528.63-234626.1&2453860.4394&2453966.36&3.846&0.024\\

162528.63-234626.1&2454528.5853&2454614.4607&3.731&0.046\\

162627.35-275651.0&2454248.347&2454338.271&2.096&0.091\\

162627.35-275651.0&2454528.5465&2454614.4717&2.087&0.060\\

162634.09-331433.6&2453860.4421&2453983.2468&2.32&0.022\\

162634.09-331433.6&2454165.5084&2454338.2711&2.331&0.025\\

162634.09-331433.6&2454528.5432&2454614.5296&2.364&0.015\\

162652.81-234312.6&2453860.4394&2453966.36&5.617&0.057\\

162652.81-234312.6&2454165.5428&2454338.2395&5.586&0.038\\

162652.81-234312.6&2454528.5853&2454614.4607&5.524&0.020\\

162730.54-374921.5&2453860.4255&2453983.2469&2.381&0.031\\

162730.54-374921.5&2454165.5083&2454338.2712&2.381&0.017\\

162730.54-374921.5&2454528.5431&2454614.5295&2.386&0.038\\

162738.31-235731.5&2453860.4394&2453966.2831&6.134&0.063\\

162738.31-235731.5&2454175.5782&2454332.3391&6.097&0.068\\

162738.31-235731.5&2454528.585&2454614.4606&6.097&0.079\\

162752.33-354700.3&2453860.4416&2453983.2507&1.282&0.018\\

162752.33-354700.3&2454165.5047&2454338.2426&1.256&0.011\\

162752.33-354700.3&2454528.5331&2454614.5295&1.279&0.023\\

162905.84-314525.1&2453860.4392&2453983.2468&2.695&0.041\\

162905.84-314525.1&2454286.3905&2454338.2712&2.724&0.018\\

163104.44-240435.8&2453860.4393&2453966.3601&0.909&0.097\\

163104.44-240435.8&2454165.5427&2454338.2611&1.106&0.083\\

163104.44-240435.8&2454528.5852&2454614.4606&0.911&0.053\\

163133.46-242737.0&2453860.4393&2453983.2505&2.967&0.059\\

163133.46-242737.0&2454165.5427&2454338.2718&2.958&0.049\\

163142.03-350517.2&2453860.4391&2453983.2469&2.71&0.029\\

163142.03-350517.2&2454165.5083&2454338.2713&2.688&0.028\\

163142.03-350517.2&2454528.543&2454614.5295&2.732&0.021\\

163201.59-253025.7&2454248.347&2454338.2711&2.439&0.049\\

163201.59-253025.7&2454528.5582&2454614.5079&2.451&0.076\\

163520.57-344853.6&2453860.4391&2453983.247&4.347&0.052\\

163520.57-344853.6&2454165.5082&2454338.2713&4.366&0.111\\

163520.57-344853.6&2454528.543&2454614.5295&4.347&0.050\\

163522.43-332853.1&2453860.4391&2453983.2469&3.389&0.033\\

163522.43-332853.1&2454165.5082&2454338.2713&3.401&0.058\\

163522.43-332853.1&2454528.543&2454614.5296&3.401&0.072\\

163522.81-344851.5&2453860.442&2453983.2489&4.329&0.049\\

163522.81-344851.5&2454165.5082&2454338.2713&4.366&0.106\\

163522.81-344851.5&2454528.543&2454614.5298&4.366&0.046\\

163535.99-332634.7&2453860.4391&2453983.2469&3.164&0.038\\

163535.99-332634.7&2454165.5082&2454338.2713&3.174&0.059\\

163535.99-332634.7&2454528.543&2454614.5296&3.174&0.057\\

190134.84-370056.6&2453860.4951&2454014.2514&2.242&0.041\\

190134.84-370056.6&2454211.557&2454274.5575&2.242&0.070\\

191723.82-375650.3&2453860.4948&2454014.2535&3.378&0.048\\

191723.82-375650.3&2454211.5567&2454274.5574&3.367&0.055\\
\enddata
\centering
%
\tablecomments{This table contains all of the rotation period
  information extracted from the complete 1689 star sample. Each entry
  is for one SWASP object for a single season between the reported HJD
  dates. For each season, we report the identifiers, season HJDs,
  strongest period(s) in that season, and the amplitude of the
  phase-folded light curve. \label{Tab:Photometry}}
\end{deluxetable}


==> anc/table2.tex <==
%\newpage
%\LongTables
%\floattable
\begin{deluxetable}{rrrrrrrrrrrr}[htb!]
\tabletypesize{\scriptsize}
%\setlength{\tabcolsep}{0.001in}
%\tablewidth{0pt}
\textwidth=60pt
\hfuzz=0.64pt
\tablecaption{Data for Sco-Cen Members}
\tablehead{
{1SWASP}   & 
{2MASS}    & 
{Subgroup} & 
{Period}   & 
{SpT}      & 
{Ref.}     &
{$V$}      & 
{$K_S$}    & 
{$A_V$}    & 
{($V$ - $K_S$)$_0$} & 
{\teff}    &
{$M$/$M_\odot$}\\
{(J)}    &
{(J)}    &
{...}    &
{(days)} &
{...}    &
{...}    &
{(mag)}  & 
{(mag)}  & 
{(mag)}  &
{(mag)}  &
{(K)}    &
{...}}
\startdata
111327.46-452332.7 & 11132622-4523427 & LCC & 0.628 $\pm$ 0.002$^a$ & M0.5 & 1 & 12.83 & 8.50 & 0.278 & 4.090 & 3700 & 0.56\\
112102.95-462630.9 & 11210295-4626308 & LCC & 3.798 $\pm$ 0.844$^a$ & --  &  --  & 11.09 & 8.96 & 0.194$^c$ & 1.935 & -- & --\\
114445.40-455106.2 & 11444540-4551062 & LCC & 2.166 $\pm$ 0.016     & -- &  --  & 9.94 & 8.57 & 0.194$^c$ & 1.174 & -- & --\\
124419.32-452523.3 & 12441932-4525235 & LCC & 3.122 $\pm$ 0.044 &  F9V &  3  & 9.60 & 8.00 & 0.279 & 1.350 & 6090 & 1.35\\
124807.78-443916.7 & 12480778-4439167 & LCC & 1.048 $\pm$ 0.005$^a$ & G7V & 4 & 9.98 & 7.51 & 0.576 & 1.950 & 5290 & 1.20\\
125431.43-460736.4 & 12543141-4607361 & LCC & 1.047 $\pm$ 0.006$^a$ & G0 & 6 & 9.88 & 7.91 & 0.666 & 1.370 & 6050 & 1.34\\
130154.38-424942.0 & 13015435-4249422 & LCC & 2.612 $\pm$ 0.016 & K3IV & 2 & 11.89 & 9.10 & 0.045 & 2.795 & 4550 & 1.019\\
130750.08-415433.1 & 13075009-4154331 & LCC & 0.837 $\pm$ 0.004 & F5.5V & 3 & 9.68 & 8.25 & 0.261 & 1.200 & 6335 & 1.39\\
131129.06-425241.7 & 13112902-4252418 & LCC & 6.133 $\pm$ 0.186$^a$ & M0Ve & 2 & 13.60 & 9.24 & 0.393 & 4.353 & 3770 & 0.611\\
131307.12-453743.6 & 13130714-4537438 & LCC & 5.666 $\pm$ 0.166 & K5Ve & 6 & 11.61 & 8.33 & 0.000 & 3.281 & 4140 & 0.85\\
131746.91-445653.1 & 13174687-4456534 & LCC & 0.409 $\pm$ 0.001 & K5IVe & 2 & 12.08 & 8.83 & 0.000 & 3.243 & 4140 & 0.85\\
131913.71-450632.7 & 13191370-4506326 & LCC & 3.088 $\pm$ 0.045 & K5IVe & 2 & 11.92 & 9.07 & 0.000 & 2.844 & 4140 & 0.85\\
132137.28-442151.3 & 13213722-4421518 & LCC & 1.124 $\pm$ 0.005$^a$ & M0.5 & 1 & 12.91 & 8.85 & 0.000 & 4.067 & 3700 & 0.56\\
132204.46-450323.1 & 13220446-4503231 & LCC & 1.299 $\pm$ 0.008 & G0V & 4 & 10.06 & 8.54 & 0.162 & 1.370 & 6050 & 1.34\\
132917.63-461422.8 & 13291766-4614230 & LCC & 3.675 $\pm$ 0.065 & K5IVe & 2 & 12.17 & 9.23 & 0.000 & 2.939 & 4140 & 0.849\\
133431.89-420930.7 & 13343188-4209305 & LCC & 0.502 $\pm$ 0.001$^b$ & K2IVe & 6 & 10.38 & 8.09 & 0.000 & 2.285 & 4760 & 1.081\\
133640.98-404336.3 & 13364090-4043359 & UCL & 1.916 $\pm$ 0.016 & K6IVe & 2 & 12.55 & 9.06 & 0.000 & 3.488 & 4020 & 0.78\\
133757.29-413441.9 & 13375730-4134419 & UCL & 4.796 $\pm$ 0.112$^a$ & K1IV & 4 & 10.09 & 7.88 & 0.000 & 2.208 & 4920 & 1.12\\
133849.37-423723.3 & 13384937-4237234 & UCL & 8.572 $\pm$ 0.280 & K3.5IV & 2 & 11.45 & 8.89 & 0.000 & 2.556 & 4440 & 0.982\\
134055.89-424450.2 & 13405585-4244505 & UCL & 1.995 $\pm$ 0.023 & K8IVe & 2 & 12.32 & 9.12 & 0.000 & 3.198 & 3940 & 0.729\\
134355.67-434540.3 & 13435567-4345403 & UCL & 1.887 $\pm$ 0.017$^a$ & F8IV & 3 & 9.64 & 7.70 & 0.674 & 1.340 & 6100 & 1.35\\
135006.28-405008.8 & 13500627-4050090 & UCL & 1.416 $\pm$ 0.012$^b$ & G0V & 4 & 10.09 & 8.16 & 0.620 & 1.370 & 6050 & 1.34\\
135220.48-382534.4 & 13522045-3825345 & UCL & 1.748 $\pm$ 0.014 & M1.5 & 1 & 13.20 & 8.92 & 0.000 & 4.286 & 3560 & 0.45\\
140220.72-414450.8 & 14022072-4144509 & UCL & 3.349 $\pm$ 0.048$^a$ & G9IV & 4 & 10.62 & 8.40 & 0.137 & 2.100 & 5120 & 1.16\\
140701.16-423300.6 & 14070116-4233007 & UCL & 1.704 $\pm$ 0.013$^a$ & G3V & 3 & 10.06 & 8.58 & 0.000 & 1.479 & 5740 & 1.29\\
140856.07-440348.0 & 14085608-4403488 & UCL & 0.784 $\pm$ 0.026 & K3IVe & 2 & 11.47 & 8.52 & 0.193 & 2.943 & 4550 & 1.019\\
140903.57-443844.3 & 14090357-4438442 & UCL & 1.242 $\pm$ 0.006 & F8V & 4 & 9.46 & 7.88 & 0.268 & 1.340 & 6100 & 1.35\\
142130.55-384525.4 & 14213051-3845252 & UCL & 4.326 $\pm$ 0.289 & K6IVe & 2 & 12.12 & 8.87 & 0.000 & 3.250 & 4020 & 0.780\\
142243.62-462805.2 & 14224364-4628054 & UCL & 0.953 $\pm$ 0.005$^a$ & K2.5IV(e) & 2 & 11.56 & 9.10 & 0.000 & 2.466 & 4655 & 1.05\\
142544.46-365246.2 & 14254446-3652461 & UCL & 0.425 $\pm$ 0.001 & F9.5V & 7 & 9.67 & 8.06 & 0.289 & 1.350 & 6095 & 1.35\\
142621.35-364405.8 & 14262134-3644057 & UCL & 2.155 $\pm$ 0.021 & K0IV & 2 & 10.56 & 8.51 & 0.000 & 2.048 & 5030 & 1.14\\
142702.67-415351.0 & 14270268-4153511 & UCL & 2.322 $\pm$ 0.192 & F9V & 3 & 9.71 & 8.09 & 0.308 & 1.350 & 6090 & 1.35\\
142809.30-441417.4 & 14280929-4414175 & UCL & 5.299 $\pm$ 0.227$^a$ & G5V & 4 & 9.92 & 7.79 & 0.396 & 1.770 & 5500 & 1.24\\
142819.37-421934.0 & 14281937-4219341 & UCL & 0.956 $\pm$ 0.004 & G2V & 4 & 10.31 & 8.39 & 0.479 & 1.490 & 5870 & 1.31\\
143808.68-432200.3 & 14380862-4322008 & UCL & 5.909 $\pm$ 0.232 & K7IVe & 2 & 12.72 & 8.89 & 0.240 & 3.620 & 3970 & 0.75\\
143945.49-360044.3 & 14394548-3600443 & UCL & 2.407 $\pm$ 0.028 & -- & -- & 10.87 & 8.35 & 0.194$^c$ & 2.341 & -- & --\\
144619.03-354146.5 & 14461903-3541464 & UCL & 0.183 $\pm$ 0.001$^b$ & F6V & 7 & 9.72 & 8.30 & 0.200 & 1.250 & 6250 & 1.38\\
144723.44-350313.4 & 14472343-3503134 & UCL & 3.660 $\pm$ 0.056 & K3 & 8 & 11.55 & 8.93 & 0.000 & 2.616 & 4550 & 1.02\\
144813.20-410258.9 & 14481320-4102590 & UCL & 2.622 $\pm$ 0.028$^a$ & K2 & 8 & 11.14 & 8.62 & 0.031 & 2.490 & 4760 & 1.08\\
145025.81-350648.6 & 14502581-3506486 & UCL & 1.660 $\pm$ 0.014$^a$ & K1IV & 4 & 10.59 & 8.11 & 0.183 & 2.320 & 4920 & 1.12\\
145035.11-345905.2 & 14503508-3459056 & UCL & 3.208 $\pm$ 0.044$^a$ & K4 & 8 & 11.99 & 8.88 & 0.055 & 3.060 & 4330 & 0.94\\
145226.27-374008.0 & 14522619-3740088 & UCL & 3.762 $\pm$ 0.060 & K3 & 8 & 12.04 & 9.23 & 0.073 & 2.750 & 4550 & 1.02\\
145241.97-414155.1 & 14524198-4141552 & UCL & 0.792 $\pm$ 0.003$^b$ & K3IV & 4 & 11.17 & 8.29 & 0.150 & 2.750 & 4550 & 1.02\\
145411.20-395523.4 & 14541121-3955233 & UCL & 3.361 $\pm$ 0.044 & K2 & 8 & 11.65 & 9.00 & 0.181 & 2.490 & 4760 & 1.08\\
145625.72-394616.5 & 14562573-3946170 & UCL & 6.886 $\pm$ 0.373 & M2 & 8 & 14.29 & 10.04 & 0.000 & 4.251 & 3490 & 0.39\\
145719.62-361227.4 & 14571962-3612274 & UCL & 2.372 $\pm$ 0.026$^b$ & G3V & 4 & 10.28 & 8.28 & 0.468 & 1.580 & 5740 & 1.29\\
145837.56-391502.6 & 14583744-3915033 & UCL & 3.236 $\pm$ 0.117$^a$ & M0IVe & 2 & 13.01 & 8.65 & 0.400 & 4.360 & 3770 & 0.611\\
145922.76-401312.0 & 14592275-4013120 & UCL & 1.612 $\pm$ 0.022$^b$ & G8(IV) & 3 & 10.04 & 7.96 & 0.309 & 2.020 & 5210 & 1.18\\
145952.44-401159.5 & 14595244-4011594 & UCL & 1.164 $\pm$ 0.005$^b$ & F8V & 7 & 10.00 & 8.40 & 0.284 & 1.340 & 6100 & 1.35\\
150051.88-433121.0 & 15005189-4331212 & UCL & 3.641 $\pm$ 0.095$^a$ & K1IV & 4 & 11.20 & 8.73 & 0.159 & 2.320 & 4920 & 1.12\\
150111.55-412040.5 & 15011155-4120406 & UCL & 0.906 $\pm$ 0.004$^a$ & G0V & 4 & 10.30 & 8.32 & 0.684 & 1.370 & 6050 & 1.34\\
150226.03-340513.0 & 15022600-3405131 & UCL & 2.790 $\pm$ 0.033 & K4 & 8 & 12.21 & 9.28 & 0.000 & 2.928 & 4330 & 0.94\\
150353.23-390625.2 & 15035213-3906283 & UCL & 4.354 $\pm$ 0.280$^b$ & K6Ve & 2 & 11.81 & 8.56 & 0.000 & 3.254 & 4020 & 0.780\\
150448.91-394923.6 & 15044891-3949235 & UCL & 2.371 $\pm$ 0.045$^b$ & F8 & 8 & 9.76 & 8.16 & 0.291 & 1.340 & 6100 & 1.35\\
150544.24-331250.7 & 15054424-3312508 & UCL & 2.742 $\pm$ 0.104 & K4IVe & 2 & 12.24 & 9.23 & 0.252 & 3.002 & 4330 & 0.938\\
150737.74-460315.5 & 15073774-4603156 & UCL & 2.442 $\pm$ 0.043 & K2 & 9 & 11.51 & 9.10 & 0.000 & 2.412 & 4760 & 1.08\\
150825.00-333755.4 & 15082502-3337554 & UCL & 6.570 $\pm$ 0.200 & K7/M0 & 8 & 12.71 & 9.17 & 0.000 & 3.546 & 3910 & 0.71\\
150837.74-442316.9 & 15083773-4423170 & UCL & 0.311 $\pm$ 0.001$^a$ & G6IV(e) & 2 & 10.61 & 8.81 & 0.000 & 1.805 & 5390 & 1.22\\
150838.50-440052.1 & 15083849-4400519 & UCL & 1.011 $\pm$ 0.004 & G0V & 4 & 10.50 & 8.45 & 0.771 & 1.370 & 6050 & 1.34\\
150853.74-371546.4 & 15085379-3715467 & UCL & 2.615 $\pm$ 0.028 & K5 & 9 & 11.99 & 9.00 & 0.000 & 2.990 & 4140 & 0.85\\
150911.67-412427.6 & 15091168-4124275 & UCL & 4.382 $\pm$ 0.068 & -- & -- & 10.44 & 9.01 & 0.194$^c$ & 1.246 & -- & --\\
151029.53-390256.6 & 15102954-3902566 & UCL & 2.824 $\pm$ 0.032 & K3IV(e) & 2 & 11.64 & 9.27 & 0.000 & 2.366 & 4550 & 1.02\\
151049.46-380748.3 & 15104947-3807483 & UCL & 0.464 $\pm$ 0.004 & A9/F0IV/V & 7 & 9.74 & 8.30 & 0.859 & 0.680 & 7360 & 1.45\\
151104.53-325130.5 & 15110450-3251304 & UCL & 3.485 $\pm$ 0.051$^a$ & K6 & 8 & 11.79 & 8.67 & 0.000 & 3.119 & 4020 & 0.78\\
151136.98-355041.5 & 15113696-3550417 & UCL & 4.485 $\pm$ 0.084 & K5 & 8 & 12.43 & 9.33 & 0.000 & 3.100 & 4140 & 0.85\\
151139.69-324855.8 & 15113968-3248560 & UCL & 3.914 $\pm$ 0.068 & M1.5 & 8 & 13.78 & 9.38 & 0.050 & 4.360 & 3560 & 0.45\\
151250.18-450804.5 & 15125018-4508044 & UCL & 2.501 $\pm$ 0.027$^a$ & G2V & 4 & 10.46 & 8.71 & 0.291 & 1.490 & 5870 & 1.31\\
151509.35-443836.0 & 15150933-4438362 & UCL & 6.004 $\pm$ 0.157 & M0 & 9 & 13.71 & 9.86 & 0.000 & 3.848 & 3770 & 0.61\\
151545.36-333159.7 & 15154537-3331597 & UCL & 2.275 $\pm$ 0.023$^a$ & K0e & 6 & 10.70 & 8.38 & 0.144 & 2.190 & 5030 & 1.14\\
151552.73-441817.4 & 15155274-4418173 & UCL & 2.403 $\pm$ 0.025$^b$ & K1 & 8 & 12.49 & 9.45 & 0.801 & 2.320 & 4920 & 1.12\\
151636.70-440720.4 & 15163663-4407204 & UCL & 0.406 $\pm$ 0.001 & K2 & 9 & 11.97 & 9.19 & 0.324 & 2.490 & 4760 & 1.08\\
151826.90-373802.1 & 15182692-3738021 & UCL & 3.121 $\pm$ 0.040$^a$ & G8IV & 4 & 10.83 & 8.51 & 0.338 & 2.020 & 5210 & 1.18\\
151852.83-405052.6 & 15185282-4050528 & UCL & 0.379 $\pm$ 0.001  & G8 & 9 & 10.93 & 8.55 & 0.405 & 2.020 & 5210 & 1.18\\
151915.98-405607.7 & 15191600-4056075 & UCL & 2.839 $\pm$ 0.032$^a$ & K0e & 6 & 11.46 & 8.83 & 0.488 & 2.190 & 5030 & 1.14\\
152211.69-395949.9 & 15221162-3959509 & UCL & 0.632 $\pm$ 0.002$^a$ & K3 & 9 & 12.05 & 9.10 & 0.228 & 2.750 & 4550 & 1.02\\
152503.58-360445.4 & 15250358-3604455 & UCL & 2.226 $\pm$ 0.109$^a$ & K1IV(e) & 6 & 10.74 & 8.32 & 0.112 & 2.320 & 4920 & 1.12\\
152533.18-361346.6 & 15253316-3613467 & UCL & 0.892 $\pm$ 0.021$^b$ & K2 & 9 & 11.68 & 8.84 & 0.389 & 2.490 & 4760 & 1.08\\
152559.64-450115.8 & 15255964-4501157 & UCL & 2.537 $\pm$ 0.023$^a$ & K0IV & 4 & 10.86 & 8.90 & 0.000 & 1.959 & 5030 & 1.14\\
152625.80-363857.3 & 15262579-3638576 & UCL & 0.879 $\pm$ 0.006 & M2.5 & 9 & 13.58 & 8.96 & 0.000 & 4.622 & 3425 & 0.34\\
152652.63-372205.6 & 15265257-3722062 & UCL & 6.457 $\pm$ 0.257$^a$ & M0.5 & 9 & 12.96 & 9.14 & 0.000 & 3.817 & 3700 & 0.56\\
152722.97-360409.8 & 15272286-3604087 & UCL & 2.013 $\pm$ 0.658 & K7-M0 & 9 & 12.12 & 8.44 & 0.000 & 3.682 & 3910 & 0.71\\
152918.96-373719.9 & 15291901-3737205 & UCL & 1.313 $\pm$ 0.008$^a$ & M3 & 9 & 13.66 & 9.01 & 0.000 & 4.645 & 3360 & 0.29\\
152947.26-362837.3 & 15294727-3628374 & UCL & 2.705 $\pm$ 0.033$^a$ & K2IVe & 6 & 11.88 & 8.97 & 0.465 & 2.490 & 4760 & 1.08\\
153423.18-330008.9 & 15342313-3300087 & UCL & 5.404 $\pm$ 0.149$^a$ & K7-M0 & 9 & 12.71 & 9.13 & 0.000 & 3.584 & 3910 & 0.71\\
153702.13-313639.7 & 15370214-3136398 & UCL & 2.369 $\pm$ 0.037$^a$ & G5V & 4 & 10.01 & 7.74 & 0.558 & 1.770 & 5500 & 1.24\\
153802.67-380722.8 & 15380264-3807230 & UCL & 5.717 $\pm$ 1.731$^a$ & K5 & 9 & 12.32 & 9.38 & 0.000 & 2.941 & 4140 & 0.85\\
153838.26-391655.4 & 15383827-3916553 & UCL & 6.296 $\pm$ 0.175 & K4 & 9 & 11.61 & 8.85 & 0.000 & 2.752 & 4330 & 0.94\\
153901.86-295631.3 & 15390187-2956307 & UCL & 2.457 $\pm$ 0.025 & K4 & 10 & 13.10 & 9.52 & 0.587 & 3.060 & 4330 & 0.94\\
154357.26-392856.9 & 15435726-3928568 & UCL & 2.146 $\pm$ 0.026 & F8V & 7 & 8.85 & 7.36 & 0.165 & 1.340 & 6100 & 1.35\\
154447.12-381140.6 & 15444712-3811406 & UCL & 3.165 $\pm$ 0.043 & K6Ve & 6 & 11.81 & 8.51 & 0.000 & 3.302 & 4020 & 0.78
154944.97-392509.1 & 15494499-3925089 & UCL & 1.560 $\pm$ 0.015$^{bd}$ & K1IV(e) & 6 & 10.59 & 8.14 & 0.143 & 2.320 & 4920 & 1.12\\
154959.21-362957.3 & 15495920-3629574 & UCL & 5.404 $\pm$ 0.122 & K2 & 9 & 11.54 & 8.88 & 0.181 & 2.490 & 4760 & 1.08\\
155046.65-382926.8 & 15504672-3829267 & UCL & 1.931 $\pm$ 0.022 & K7 & 9 & 13.19 & 8.90 & 0.754 & 3.620 & 3970 & 0.75\\
155219.53-381931.0 & 15521952-3819313 & UCL & 2.847 $\pm$ 0.206 & K7 & 9 & 13.03 & 9.53 & 0.000 & 3.505 & 3970 & 0.75\\
155225.88-392051.2 & 15522589-3920512 & UCL & 2.114 $\pm$ 0.027 & K4IVe & 2 & 12.29 & 9.30 & 0.000 & 2.991 & 4330 & 0.94\\
155533.82-370940.4 & 15553378-3709411 & UCL & 2.278 $\pm$ 0.026 & K6 & 9 & 12.28 & 9.17 & 0.000 & 3.119 & 4020 & 0.78\\
155659.05-393343.0 & 15565905-3933430 & UCL & 2.656 $\pm$ 0.048$^a$ & G7IV & 4 & 10.59 & 8.69 & 0.000 & 1.896 & 5290 & 1.20\\
155859.88-364619.8 & 15585980-3646206 & UCL & 1.378 $\pm$ 0.041 & M1.5 & 9 & 13.52 & 9.28 & 0.000 & 4.239 & 3560 & 0.45\\
155942.18-383349.9 & 15594217-3833497 & UCL & 2.862 $\pm$ 0.035 & F5.5V & 7 & 9.44 & 8.09 & 0.174 & 1.200 & 6335 & 1.39\\
155949.50-362827.9 & 15594951-3628279 & UCL & 2.809 $\pm$ 0.037 & K3 & 6 & 11.13 & 8.03 & 0.388 & 2.750 & 4550 & 1.02\\
160108.96-332014.2 & 16010896-3320141 & UCL & 4.448 $\pm$ 0.104$^a$ & G5IV & 4 & 10.98 & 8.53 & 0.760 & 1.770 & 5500 & 1.2\\
160159.19-361256.0 & 16015918-3612555 & UCL & 1.344 $\pm$ 0.008$^a$ & K3 & 9 & 11.89 & 8.85 & 0.325 & 2.750 & 4550 & 1.02\\
161358.01-361813.4 & 16135801-3618133 & UCL & 2.167 $\pm$ 0.020$^a$ & G8V & 4 & 11.07 & 8.85 & 0.223 & 2.020 & 5210 & 1.18\\
161426.40-380759.1 & 16142637-3807597 & UCL & 4.740 $\pm$ 0.094$^a$ & K7 & 9 & 12.57 & 9.12 & 0.000 & 3.445 & 3970 & 0.75\\
161934.43-362411.1 & 16193446-3624111 & UCL & 1.653 $\pm$ 0.011 & G0V & 6 & 9.39 & 7.80 & 0.248 & 1.370 & 6050 & 1.34\\
162730.54-374921.5 & 16273054-3749215 & UCL & 2.385 $\pm$ 0.025$^b$ & K1.5IV & 4 & 11.01 & 8.65 & 0.000 & 2.362 & 4840 & 1.10\\
162752.33-354700.3 & 16275233-3547003 & UCL & 1.272 $\pm$ 0.006$^a$ & G6IV & 6 & 9.44 & 7.62 & 0.000 & 1.812 & 5390 & 1.22\\
163142.03-350517.2 & 16314204-3505171 & UCL & 2.714 $\pm$ 0.042$^a$ & K0V & 6 & 10.67 & 8.67 & 0.000 & 2.000 & 5030 & 1.14\\
163520.57-344853.6 & 16352051-3448538 & UCL & 4.361 $\pm$ 0.080 & -- & -- & 10.94 & 7.84 & 0.194$^c$ & 2.914 & -- & --\\
163522.43-332853.1 & 16352247-3328525 & UCL & 3.397 $\pm$ 0.047$^a$ & K4Ve & 6 & 11.31 & 8.08 & 0.185 & 3.060 & 4330 & 0.94\\
163535.99-332634.7 & 16353598-3326347 & UCL & 3.169 $\pm$ 0.042 & K3V & 4 & 11.10 & 8.29 & 0.067 & 2.750 & 4550 & 1.02\\
153557.85-232404.3 & 15355780-2324046 & US  & 0.803 $\pm$ 0.003 & K3 & 11 & 12.37 & 9.43 & 0.222 & 2.750 & 4550 & 1.02\\
154106.78-265626.2 & 15410679-2656263 & US  & 5.335 $\pm$ 0.123$^a$ & K1V & 6 & 11.22 & 8.92 & 0.000 & 2.295 & 4920 & 1.12\\
154249.91-253640.5 & 15424991-2536406 & US  & 0.200 $\pm$ 0.001$^b$ & G5 & 11 & 10.68 & 8.18 & 0.822 & 1.770 & 5500 & 1.24\\
154359.06-262251.1 & 15435905-2622516 & US  & 3.744 $\pm$ 0.054 & K9Ve & 2 & 14.07 & 9.83 & 0.526 & 3.770 & 3880 & 0.69\\
154413.37-252258.7 & 15441334-2522590 & US  & 6.406 $\pm$ 0.173 & M1e & 11 & 12.92 & 9.08 & 0.000 & 3.838 & 3630 & 0.50\\
154802.92-290837.0 & 15480291-2908369 & US  & 2.188 $\pm$ 0.027$^a$ & G9 & 10 & 10.90 & 8.62 & 0.195 & 2.100 & 5120 & 1.16\\
154812.03-234926.1 & 15481299-2349523 & US  & 1.249 $\pm$ 0.009 & M0.5Ve & 2 & 13.97 & 9.27 & 0.681 & 4.090 & 3700 & 0.56\\
154821.29-244349.3 & 15482130-2443493 & US  & 5.648 $\pm$ 0.154 & G8 & 12 & 10.15 & 7.91 & 0.246 & 2.020 & 5210 & 1.18\\
154920.99-260006.2 & 15492100-2600062 & US  & 1.994 $\pm$ 0.033$^a$ & K4.5 & 13 & 11.18 & 7.91 & 0.063 & 3.210 & 4235 & 0.90\\
155145.36-245650.9 & 15514535-2456513 & US  & 1.526 $\pm$ 0.012 & K3IV & 2 & 12.37 & 9.53 & 0.100 & 2.750 & 4550 & 1.02\\
155231.21-263352.6 & 15523122-2633529 & US  & 3.300 $\pm$ 0.048$^b$ & M0 & 10 & 12.78$^e$ & 8.98 & 0.000 & 3.804 & 3770 & 0.61\\
155403.59-292015.5 & 15540358-2920154 & US  & 0.331 $\pm$ 0.001 & M1.5 & 13 & 12.54 & 8.74 & 0.000 & 3.807 & 3560 & 0.45\\
155506.26-252110.2 & 15550624-2521102 & US  & 3.592 $\pm$ 0.118 & M1 & 10 & 12.33 & 8.51 & 0.000 & 3.815 & 3630 & 0.50\\
155655.47-225839.6 & 15565545-2258403 & US  & 8.243 $\pm$ 0.269 & M0.5 & 13 & 13.90 & 9.43 & 0.420 & 4.090 & 3700 & 0.56\\
155808.16-240552.6 & 15580815-2405529 & US  & 0.506 $\pm$ 0.001 & K4 & 10 & 12.23 & 8.96 & 0.226 & 3.060 & 4330 & 0.94\\
155812.70-232836.5 & 15581270-2328364 & US  & 1.718 $\pm$ 0.025 & G2IV & 2 & 10.38 & 8.02 & 0.974 & 1.490 & 5870 & 1.31\\
155959.94-222036.9 & 15595995-2220367 & US  & 0.862 $\pm$ 0.003 & M1.0 & 13 & 13.24 & 8.63 & 0.435 & 4.220 & 3630 & 0.50\\
160000.77-250942.4 & 16000078-2509423 & US  & 1.522 $\pm$ 0.012 & G0 & 10 & 10.49 & 8.77 & 0.399 & 1.370 & 6050 & 1.34\\
160013.32-241810.4 & 16001330-2418106 & US  & 4.384 $\pm$ 0.078 & M0.5 & 13 & 13.61 & 9.51 & 0.012 & 4.090 & 3700 & 0.56\\
160040.55-220032.2 & 16004056-2200322 & US  & 2.727 $\pm$ 0.035 & G9 & 10 & 11.21 & 8.44 & 0.750 & 2.100 & 5120 & 1.16\\
160042.77-212737.9 & 16004277-2127380 & US  & 0.579 $\pm$ 0.001$^a$ & K7 & 10 & 12.76 & 8.92 & 0.249 & 3.620 & 3970 & 0.75\\
160147.43-204945.8 & 16014743-2049457 & US  & 2.160 $\pm$ 0.022  & M0 & 10 & 13.21 & 8.61 & 0.715 & 3.960 & 3770 & 0.61\\
160158.22-200812.0 & 16015822-2008121 & US  & 1.774 $\pm$ 0.016$^a$ & G9IV(e) & 6 & 10.39 & 7.67 & 0.687 & 2.100 & 5120 & 1.16\\
160200.38-222123.7 & 16020039-2221237 & US  & 2.876 $\pm$ 0.032$^a$ & M1.0 & 13 & 13.58 & 8.84 & 0.577 & 4.220 & 3630 & 0.50\\
160208.46-225458.9 & 16020845-2254588 & US  & 6.142 $\pm$ 0.148 & M1.0 & 13 & 14.17$^e$ & 9.55 & 0.449 & 4.220 & 3630 & 0.50\\
160253.95-202248.1 & 16025396-2022480 & US  & 1.954 $\pm$ 0.019$^a$ & K7 & 10 & 12.44 & 8.19 & 0.708 & 3.620 & 3970 & 0.75\\
160311.83-323920.2 & 16031181-3239202 & US  & 2.831 $\pm$ 0.029$^a$ & K7 & 9 & 12.75 & 9.12 & 0.006 & 3.620 & 3970 & 0.75\\
160413.46-281037.5 & 16041346-2810378 & US  & 0.806 $\pm$ 0.016$^b$   & M1e & 11 & 12.64 & 8.61 & 0.000 & 4.028 & 3630 & 0.50\\
160601.72-222653.3 & 16060171-2226534 & US  & 0.978 $\pm$ 0.006 & M0.5 & 14 & 12.50 & 8.46 & 0.000 & 4.049 & 3700 & 0.56\\
160654.36-241610.7 & 16065436-2416107 & US  & 3.912 $\pm$ 0.170 & M3e & 11 & 12.72 & 8.86 & 0.000 & 3.861 & 3360 & 0.29\\
160930.31-210458.8 & 16093030-2104589 & US  & 8.196 $\pm$ 0.200 & M0.0 & 13 & 12.77 & 8.92 & 0.000 & 3.856 & 3770 & 0.61\\
160939.70-220046.5 & 16093969-2200466 & US  & 6.559 $\pm$ 0.488 & K9IVe & 2 & 13.99 & 9.30 & 1.029 & 3.770 & 3880 & 0.69\\
160940.98-221759.4 & 16094098-2217594 & US  & 0.908 $\pm$ 0.011$^b$ & M0e & 11 & 12.53 & 8.44 & 0.143 & 3.960 & 3770 & 0.61\\
161028.87-221347.8 & 16102888-2213477 & US  & 2.279 $\pm$ 0.034$^a$ & G7IV(e) & 6 & 9.84 & 7.23 & 0.746 & 1.950 & 5290 & 1.20\\
161042.01-210131.7 & 16104202-2101319 & US  & 3.449 $\pm$ 0.115$^a$ & K5e & 11 & 12.33 & 8.56 & 0.468 & 3.350 & 4140 & 0.85\\
161156.34-230404.7 & 16115633-2304051 & US  & 5.522 $\pm$ 0.350 & M1e & 11 & 13.04 & 8.82 & 0.003 & 4.220 & 3630 & 0.50\\
161302.72-225745.9 & 16130271-2257446 & US  & 2.101 $\pm$ 0.030$^a$ & K4 & 11 & 11.80 & 8.46 & 0.317 & 3.060 & 4330 & 0.94\\
161318.57-221249.0 & 16131858-2212489 & US  & 5.885 $\pm$ 0.413$^a$ & K1IV(e) & 6 & 10.42 & 7.43 & 0.753 & 2.320 & 4920 & 1.12\\
161329.29-231107.4 & 16132929-2311075 & US  & 3.114 $\pm$ 0.132$^a$ & K1 & 11 & 11.74 & 8.49 & 1.038 & 2.320 & 4920 & 1.12\\
161400.35-210843.8 & 16140035-2108439 & US  & 4.276 $\pm$ 0.264 & K8IVe & 2 & 13.74 & 9.60 & 0.528 & 3.670 & 3940 & 0.73\\
161402.12-230102.0 & 16140211-2301021 & US  & 2.980 $\pm$ 0.053$^a$ & G4 & 11 & 11.19 & 8.61 & 1.007 & 1.680 & 5620 & 1.26\\
161520.24-325504.9 & 16152023-3255051 & US  & 5.728 $\pm$ 0.140$^a$ & K5 & 9 & 11.99$^e$ & 8.56 & 0.092 & 3.350 & 4140 & 0.85\\
161535.86-252900.6 & 16153587-2529008 & US  & 1.897 $\pm$ 0.021  & K2.5IVE & 2 & 12.43 & 8.74 & 1.195 & 2.620 & 4655 & 1.05\\
161557.03-324124.2 & 16155696-3241250 & US  & 3.203 $\pm$ 0.042 & K6 & 9 & 12.22$^e$ & 9.21 & 0.000 & 3.013 & 4020 & 0.78\\
161617.93-233947.5 & 16161795-2339476 & US  & 2.620 $\pm$ 0.039$^a$ & G9IV & 6 & 10.63 & 8.10 & 0.476 & 2.100 & 5120 & 1.16\\
161731.38-230336.0 & 16173138-2303360 & US  & 2.280 $\pm$ 0.044$^a$ & K1.5 & 13 & 10.13 & 7.97 & 0.000 & 2.159 & 4840 & 1.10\\
161933.95-222829.4 & 16193396-2228294 & US  & 4.067 $\pm$ 0.182$^a$ & K1IV & 6 & 11.45 & 8.51 & 0.693 & 2.320 & 4920 & 1.12\\
161950.57-335445.3 & 16195058-3354453 & US  & 2.665 $\pm$ 0.031$^a$ & G6V & 6 & 10.20 & 8.41 & 0.000 & 1.788 & 5390 & 1.22\\
161950.73-215436.0 & 16195068-2154355 & US  & 1.272 $\pm$ 0.013$^a$ & K8IVe & 2 & 12.50 & 8.20 & 0.700 & 3.670 & 3940 & 0.73\\
162029.25-325409.6 & 16202930-3254096 & US  & 1.872 $\pm$ 0.014 & K4IV(e) & 2 & 12.26 & 8.99 & 0.233 & 3.060 & 4330 & 0.94\\
162905.84-314525.1 & 16290585-3145250 & US  & 2.712 $\pm$ 0.040 & K5IVe & 2 & 12.52$^e$ & 9.09 & 0.086 & 3.350 & 4140 & 0.85\\
\enddata
\tablecomments{
%
This table contains the members of Sco-Cen reported based on the
criteria described in \S\ref{pgrams}. Provided are
cross-identifications of SWASP and 2MASS identifiers, periods and
uncertainties, the spectral type and reference for the 157 stars with
spectral types, APASS $V$ magnitudes, 2MASS \vks\ magnitudes, adopted
reddening coefficients, \teff, and mass.\\
%
($^a$) Stars which have statistically similar periods to the nearest spatial entry in the Variable Star Index \citep{VSX}.\\
($^b$) Stars which have statistically different periods to the nearest spatial entry in the Variable Star Index \citep{VSX}.\\
($^c$) Stars without spectral types use the Sco-Cen sub-group-averaged reddening coefficients for color estimation only.\\
($^d$) The only star in our sample found in \citet{David14}. We find the same period.\\
($^e$) Stars for which APASS $V$ band was unavailable; SPM4 photometry was adopted in its place.\\
%
References: (1) \citet{Riaz06}, (2) \citet{Pecaut16},
(3) \citet{Houk78}, (4) \citet{Mamajek02}, (5) \citet{Spencer36},
(6) \citet{Torres06}, (7) \citet{Houk82}, (8) \citet{Wichmann97},
(9) \citet{Krautter97}, (10) \citet{Kohler00},
(11) \citet{Preibisch98}, (12) \citet{Houk88}, (13) \citet{Rizzuto15},
and (14) \citet{Luhman12}.}
%\label{Tab:Results}
\end{deluxetable}


==> anc/table4.tex <==
\clearpage
%\LongTables
\begin{deluxetable}{rrrrrrrr}[htb!]
\tabletypesize{\scriptsize}
%\setlength{\tabcolsep}{0.001in}
%\tablewidth{0pt}
\tablecaption{Adopted Photometry For Stellar Parameters}
\tablehead{
\multicolumn{1}{c}{2MASS} & 
\multicolumn{1}{c}{B}     & 
\multicolumn{1}{c}{Ref.}  & 
\multicolumn{1}{c}{V}     & 
\multicolumn{1}{c}{Ref.}  & 
\multicolumn{1}{c}{J}     & 
\multicolumn{1}{c}{H}     & 
\multicolumn{1}{c}{K$_S$} \\
\multicolumn{1}{c}{(J)}   & 
\multicolumn{1}{c}{(mag)} & & 
\multicolumn{1}{c}{(mag)} & & 
\multicolumn{1}{c}{(mag)} & 
\multicolumn{1}{c}{(mag)} & 
\multicolumn{1}{c}{(mag)} 
}
\startdata
11132622-4523427 & 14.370$\pm$0.012 & DR9 & 12.833$\pm$0.010 & DR9 & 9.415$\pm$0.028 & 8.727$\pm$0.040 & 8.495$\pm$0.031 \\ 
%11143442-4418240 & 10.763$\pm$0.053 & H00 &  9.730$\pm$0.030 & H00 & 7.863$\pm$0.046 & 7.360$\pm$0.057 & 7.183$\pm$0.018 \\ 
12441932-4525235 & 10.087$\pm$0.035 & H00 &  9.500$\pm$0.022 & H00 & 8.371$\pm$0.027 & 8.072$\pm$0.047 & 7.999$\pm$0.033 \\ 
12480778-4439167 & 10.650$\pm$0.014 & T06 &  9.830$\pm$0.010 & T06 & 8.131$\pm$0.021 & 7.672$\pm$0.055 & 7.513$\pm$0.024 \\ 
12543141-4607361 & 10.250$\pm$0.038 & H00 &  9.713$\pm$0.024 & H00 & 8.376$\pm$0.029 & 7.983$\pm$0.024 & 7.910$\pm$0.023 \\ 
13015435-4249422 & 12.188$\pm$0.096 & DR9 & 11.332$\pm$0.062 & DR9 & 9.678$\pm$0.026 & 9.206$\pm$0.023 & 9.095$\pm$0.021 \\ 
13075009-4154331 & 10.134$\pm$0.000 & DR9 &  9.504$\pm$0.024 & H00 & 8.495$\pm$0.027 & 8.306$\pm$0.040 & 8.246$\pm$0.026 \\ 
13112902-4252418 & 15.072$\pm$0.099 & DR9 & 13.597$\pm$0.094 & DR9 & 10.144$\pm$0.029 & 9.421$\pm$0.027 & 9.244$\pm$0.027 \\ 
13130714-4537438 & 12.840$\pm$0.014 & T06 & 11.630$\pm$0.010 & T06 & 9.170$\pm$0.024 & 8.518$\pm$0.038 & 8.328$\pm$0.040 \\ 
13174687-4456534 & 13.270$\pm$0.052 & DR9 & 12.076$\pm$0.011 & DR9 & 9.598$\pm$0.023 & 8.954$\pm$0.022 & 8.833$\pm$0.023 \\ 
13191370-4506326 & 13.003$\pm$0.068 & DR9 & 11.915$\pm$0.070 & DR9 & 9.787$\pm$0.026 & 9.235$\pm$0.024 & 9.071$\pm$0.021 \\ 
13213722-4421518 & 14.321$\pm$0.040 & DR9 & 12.913$\pm$0.057 & DR9 & 9.744$\pm$0.023 & 9.076$\pm$0.023 & 8.846$\pm$0.019 \\ 
13220446-4503231 & 10.700$\pm$0.010 & T06 & 10.080$\pm$0.010 & T06 & 8.957$\pm$0.030 & 8.618$\pm$0.051 & 8.543$\pm$0.023 \\ 
13291766-4614230 & 13.275$\pm$0.055 & DR9 & 12.163$\pm$0.033 & DR9 & 9.955$\pm$0.023 & 9.375$\pm$0.023 & 9.226$\pm$0.025 \\ 
13343188-4209305 & 11.669$\pm$0.117 & H00 & 10.695$\pm$0.069 & H00 & 8.783$\pm$0.019 & 8.280$\pm$0.042 & 8.093$\pm$0.018 \\ 
13364090-4043359 & 13.864$\pm$0.056 & DR9 & 12.529$\pm$0.052 & DR9 & 9.925$\pm$0.041 & 9.234$\pm$0.044 & 9.064$\pm$0.033 \\ 
13375730-4134419 & 10.990$\pm$0.014 & T06 & 10.120$\pm$0.010 & T06 & 8.437$\pm$0.023 & 8.031$\pm$0.046 & 7.880$\pm$0.026 \\ 
13384937-4237234 & 12.420$\pm$0.021 & DR9 & 11.421$\pm$0.023 & DR9 & 9.519$\pm$0.024 & 8.983$\pm$0.023 & 8.894$\pm$0.020 \\ 
13405585-4244505 & 14.656$\pm$0.055 & DR9 & 13.241$\pm$0.053 & DR9 & 10.009$\pm$0.023 & 9.337$\pm$0.022 & 9.122$\pm$0.023 \\ 
13435567-4345403 &  9.730$\pm$0.030 & H00 &  9.152$\pm$0.019 & H00 & 8.045$\pm$0.021 & 7.814$\pm$0.044 & 7.699$\pm$0.026 \\ 
13500627-4050090 & 10.460$\pm$0.035 & P97 &  9.790$\pm$0.003 & P97 & 8.587$\pm$0.021 & 8.287$\pm$0.042 & 8.164$\pm$0.026 \\ 
13522045-3825345 & 14.696$\pm$0.033 & DR9 & 13.212$\pm$0.028 & DR9 & 9.859$\pm$0.026 & 9.184$\pm$0.025 & 8.916$\pm$0.021 \\ 
%13555102-4051208 &  9.714$\pm$0.036 & H00 &  9.324$\pm$0.022 & H00 & 8.556$\pm$0.024 & 8.331$\pm$0.033 & 8.304$\pm$0.038 \\ 
14022072-4144509 & 11.478$\pm$0.044 & DR7 & 10.624$\pm$0.033 & DR7 & 8.983$\pm$0.027 & 8.537$\pm$0.042 & 8.401$\pm$0.031 \\ 
14070116-4233007 & 10.669$\pm$0.044 & DR9 & 10.080$\pm$0.061 & DR9 & 8.969$\pm$0.034 & 8.652$\pm$0.051 & 8.581$\pm$0.023 \\ 
14085608-4403488 & 12.474$\pm$0.016 & DR9 & 11.456$\pm$0.011 & DR9 & 9.237$\pm$0.024 & 8.708$\pm$0.027 & 8.522$\pm$0.019 \\ 
14090357-4438442 & 10.026$\pm$0.038 & H00 &  9.388$\pm$0.023 & H00 & 8.242$\pm$0.020 & 7.972$\pm$0.049 & 7.882$\pm$0.021 \\ 
14213051-3845252 & 13.349$\pm$0.028 & DR9 & 12.434$\pm$0.507 & DR9 & 9.706$\pm$0.028 & 9.003$\pm$0.027 & 8.870$\pm$0.026 \\ 
14224364-4628054 & 12.543$\pm$0.040 & DR9 & 11.582$\pm$0.031 & DR9 & 9.755$\pm$0.024 & 9.253$\pm$0.026 & 9.095$\pm$0.023 \\ 
14254446-3652461 & 10.263$\pm$0.055 & DR9 &  9.545$\pm$0.021 & DR9 & 8.418$\pm$0.021 & 8.108$\pm$0.042 & 8.060$\pm$0.024 \\ 
14262134-3644057 & 11.363$\pm$0.013 & DR9 & 10.546$\pm$0.035 & DR9 & 9.042$\pm$0.027 & 8.585$\pm$0.046 & 8.511$\pm$0.021 \\ 
14270268-4153511 & 10.136$\pm$0.062 & DR9 &  9.562$\pm$0.028 & DR9 & 8.443$\pm$0.021 & 8.158$\pm$0.029 & 8.085$\pm$0.027 \\ 
14280929-4414175 & 10.580$\pm$0.054 & H00 &  9.782$\pm$0.033 & H00 & 8.313$\pm$0.019 & 7.931$\pm$0.033 & 7.794$\pm$0.034 \\ 
14281937-4219341 & 11.175$\pm$0.092 & H00 & 10.290$\pm$0.029 & DR7 & 8.917$\pm$0.020 & 8.506$\pm$0.038 & 8.389$\pm$0.034 \\ 
14380862-4322008 & 14.099$\pm$0.028 & DR9 & 12.736$\pm$0.036 & DR9 & 9.817$\pm$0.030 & 9.094$\pm$0.023 & 8.888$\pm$0.024 \\ 
14461903-3541464 & 10.222$\pm$0.174 & DR9 &  9.768$\pm$0.338 & DR9 & 8.590$\pm$0.021 & 8.351$\pm$0.026 & 8.295$\pm$0.018 \\ 
14472343-3503134 & 12.597$\pm$0.039 & DR9 & 11.552$\pm$0.017 & DR9 & 9.608$\pm$0.023 & 9.057$\pm$0.026 & 8.929$\pm$0.023 \\ 
14481320-4102590 & 12.102$\pm$0.037 & DR9 & 11.180$\pm$0.059 & DR9 & 9.305$\pm$0.026 & 8.761$\pm$0.046 & 8.620$\pm$0.021 \\ 
14502581-3506486 & 11.522$\pm$0.016 & DR7 & 10.629$\pm$0.039 & DR7 & 8.751$\pm$0.025 & 8.243$\pm$0.023 & 8.109$\pm$0.023 \\ 
14503508-3459056 & 13.136$\pm$0.089 & DR9 & 12.055$\pm$0.083 & DR9 & 9.643$\pm$0.025 & 9.038$\pm$0.024 & 8.881$\pm$0.023 \\ 
%14515922-4122079 & 10.274$\pm$0.162 & DR9 &  9.700$\pm$0.010 & P97 & 8.795$\pm$0.026 & 8.644$\pm$0.046 & 8.537$\pm$0.019 \\ 
14522619-3740088 & 13.191$\pm$0.058 & DR9 & 12.075$\pm$0.042 & DR9 & 9.917$\pm$0.024 & 9.353$\pm$0.023 & 9.227$\pm$0.023 \\ 
14524198-4141552 & 12.191$\pm$0.052 & DR7 & 11.159$\pm$0.024 & DR7 & 9.045$\pm$0.024 & 8.380$\pm$0.026 & 8.289$\pm$0.031 \\ 
14541121-3955233 & 12.631$\pm$0.052 & DR9 & 11.631$\pm$0.038 & DR9 & 9.700$\pm$0.024 & 9.126$\pm$0.024 & 8.999$\pm$0.021 \\ 
14562573-3946170 & 15.811$\pm$0.078 & DR9 & 14.294$\pm$0.046 & DR9 & 10.938$\pm$0.033 & 10.248$\pm$0.038 & 10.036$\pm$0.029 \\ 
14571962-3612274 & 11.041$\pm$0.023 & DR9 & 10.284$\pm$0.059 & DR9 & 8.765$\pm$0.034 & 8.439$\pm$0.046 & 8.282$\pm$0.029 \\ 
14583744-3915033 & 14.441$\pm$0.080 & DR9 & 12.980$\pm$0.071 & DR9 & 9.537$\pm$0.026 & 8.841$\pm$0.047 & 8.648$\pm$0.026 \\ 
14592275-4013120 & 10.477$\pm$0.073 & H00 &  9.712$\pm$0.045 & H00 & 8.324$\pm$0.021 & 7.955$\pm$0.046 & 7.814$\pm$0.027 \\ 
14595244-4011594 & 10.376$\pm$0.012 & DR9 &  9.959$\pm$0.133 & DR9 & 8.703$\pm$0.023 & 8.480$\pm$0.040 & 8.401$\pm$0.021 \\ 
15005189-4331212 & 12.076$\pm$0.058 & DR7 & 11.196$\pm$0.059 & DR7 & 9.316$\pm$0.023 & 8.853$\pm$0.025 & 8.734$\pm$0.023 \\ 
15011155-4120406 & 10.810$\pm$0.048 & DR9 & 10.012$\pm$0.037 & H00 & 8.752$\pm$0.030 & 8.443$\pm$0.051 & 8.323$\pm$0.034 \\ 
15022600-3405131 & 13.330$\pm$0.080 & DR9 & 12.151$\pm$0.108 & DR9 & 10.115$\pm$0.027 & 9.510$\pm$0.032 & 9.277$\pm$0.025 \\ 
15035213-3906283 & 13.088$\pm$0.024 & DR9 & 11.840$\pm$0.035 & DR9 & 9.393$\pm$0.024 & 8.719$\pm$0.049 & 8.560$\pm$0.021 \\ 
15044891-3949235 & 10.358$\pm$0.049 & DR9 &  9.731$\pm$0.010 & H98 & 8.560$\pm$0.027 & 8.266$\pm$0.047 & 8.163$\pm$0.034 \\ 
15054424-3312508 & 13.423$\pm$0.027 & DR9 & 12.283$\pm$0.049 & DR9 & 9.982$\pm$0.022 & 9.404$\pm$0.022 & 9.234$\pm$0.021 \\ 
15073774-4603156 & 12.469$\pm$0.036 & DR9 & 11.507$\pm$0.035 & DR9 & 9.821$\pm$0.026 & 9.211$\pm$0.022 & 9.098$\pm$0.023 \\ 
15082502-3337554 & 14.079$\pm$0.100 & DR9 & 12.756$\pm$0.079 & DR9 & 9.997$\pm$0.022 & 9.353$\pm$0.022 & 9.168$\pm$0.019 \\ 
15083773-4423170 & 11.238$\pm$0.018 & DR7 & 10.579$\pm$0.054 & DR7 & 9.359$\pm$0.024 & 8.925$\pm$0.024 & 8.809$\pm$0.021 \\ 
15083849-4400519 & 11.175$\pm$0.093 & H00 & 10.538$\pm$0.058 & H00 & 8.950$\pm$0.024 & 8.518$\pm$0.029 & 8.446$\pm$0.020 \\ 
15085379-3715467 & 13.132$\pm$0.040 & DR9 & 11.992$\pm$0.017 & DR9 & 9.767$\pm$0.024 & 9.146$\pm$0.022 & 9.002$\pm$0.019 \\ 
15102954-3902566 & 12.601$\pm$0.039 & DR9 & 11.624$\pm$0.028 & DR9 & 9.945$\pm$0.026 & 9.396$\pm$0.022 & 9.274$\pm$0.021 \\ 
15104947-3807483 &  9.704$\pm$0.033 & H00 &  9.283$\pm$0.020 & H00 & 8.488$\pm$0.021 & 8.348$\pm$0.036 & 8.296$\pm$0.026 \\ 
15110450-3251304 & 13.033$\pm$0.049 & DR9 & 11.786$\pm$0.037 & DR9 & 9.467$\pm$0.040 & 8.770$\pm$0.036 & 8.670$\pm$0.035 \\ 
15113696-3550417 & 13.542$\pm$0.040 & DR9 & 12.439$\pm$0.016 & DR9 & 10.101$\pm$0.022 & 9.523$\pm$0.023 & 9.331$\pm$0.021 \\ 
15113968-3248560 & 15.318$\pm$0.050 & DR9 & 13.778$\pm$0.042 & DR9 & 10.266$\pm$0.026 & 9.605$\pm$0.023 & 9.376$\pm$0.021 \\ 
15125018-4508044 & 11.173$\pm$0.066 & DR9 & 10.477$\pm$0.036 & DR9 & 9.147$\pm$0.023 & 8.773$\pm$0.046 & 8.714$\pm$0.039 \\ 
15150933-4438362 & 15.109$\pm$0.061 & DR9 & 13.703$\pm$0.023 & DR9 & 10.711$\pm$0.023 & 10.053$\pm$0.026 & 9.863$\pm$0.019 \\ 
15154537-3331597 & 11.651$\pm$0.049 & DR9 & 10.726$\pm$0.049 & DR9 & 8.981$\pm$0.022 & 8.461$\pm$0.020 & 8.384$\pm$0.023 \\ 
15155274-4418173 & 13.516$\pm$0.104 & DR9 & 12.446$\pm$0.088 & DR9 & 10.181$\pm$0.021 & 9.573$\pm$0.022 & 9.454$\pm$0.021 \\ 
15163663-4407204 & 12.995$\pm$0.014 & DR9 & 11.968$\pm$0.017 & DR9 & 9.898$\pm$0.022 & 9.316$\pm$0.022 & 9.193$\pm$0.019 \\ 
15182692-3738021 & 11.684$\pm$0.038 & DR7 & 10.825$\pm$0.018 & DR7 & 9.081$\pm$0.035 & 8.618$\pm$0.046 & 8.506$\pm$0.021 \\ 
15185282-4050528 & 11.846$\pm$0.029 & DR9 & 10.940$\pm$0.023 & DR9 & 9.145$\pm$0.030 & 8.659$\pm$0.020 & 8.547$\pm$0.027 \\ 
15191600-4056075 & 12.441$\pm$0.098 & DR9 & 11.456$\pm$0.078 & DR9 & 9.549$\pm$0.026 & 9.021$\pm$0.025 & 8.830$\pm$0.021 \\ 
15221162-3959509 & 13.047$\pm$0.083 & DR9 & 12.008$\pm$0.067 & DR9 & 9.906$\pm$0.023 & 9.297$\pm$0.023 & 9.100$\pm$0.019 \\ 
15250358-3604455 & 11.548$\pm$0.086 & DR9 & 10.734$\pm$0.067 & DR9 & 8.998$\pm$0.030 & 8.465$\pm$0.038 & 8.320$\pm$0.023 \\ 
15253316-3613467 & 12.659$\pm$0.068 & DR9 & 11.689$\pm$0.015 & DR9 & 9.564$\pm$0.024 & 9.004$\pm$0.022 & 8.842$\pm$0.021 \\ 
15255964-4501157 & 11.684$\pm$0.043 & DR7 & 10.872$\pm$0.042 & DR7 & 9.443$\pm$0.023 & 8.984$\pm$0.059 & 8.901$\pm$0.019 \\ 
15262579-3638576 & 15.053$\pm$0.110 & DR9 & 13.561$\pm$0.027 & DR9 & 9.857$\pm$0.023 & 9.146$\pm$0.023 & 8.959$\pm$0.024 \\ 
15265257-3722062 & 14.323$\pm$0.057 & DR9 & 12.938$\pm$0.059 & DR9 & 9.981$\pm$0.026 & 9.319$\pm$0.023 & 9.141$\pm$0.023 \\ 
15272286-3604087 & 13.451$\pm$0.101 & DR9 & 12.095$\pm$0.032 & DR9 & 9.351$\pm$0.029 & 8.672$\pm$0.055 & 8.436$\pm$0.024 \\ 
15291901-3737205 & 15.171$\pm$0.034 & DR9 & 13.657$\pm$0.020 & DR9 & 9.928$\pm$0.024 & 9.282$\pm$0.026 & 9.012$\pm$0.023 \\ 
15294727-3628374 & 12.840$\pm$0.121 & DR9 & 11.818$\pm$0.082 & DR9 & 9.643$\pm$0.025 & 9.106$\pm$0.027 & 8.970$\pm$0.025 \\ 
15342313-3300087 & 14.046$\pm$0.026 & DR9 & 12.714$\pm$0.036 & DR9 & 9.967$\pm$0.022 & 9.299$\pm$0.023 & 9.130$\pm$0.021 \\ 
15355780-2324046 & 13.366$\pm$0.051 & DR9 & 12.320$\pm$0.037 & DR9 & 10.161$\pm$0.023 & 9.605$\pm$0.027 & 9.425$\pm$0.025 \\ 
15370214-3136398 & 10.618$\pm$0.070 & H00 &  9.989$\pm$0.044 & H00 & 8.266$\pm$0.032 & 7.787$\pm$0.042 & 7.742$\pm$0.026 \\ 
15380264-3807230 & 13.462$\pm$0.000 & DR9 & 12.317$\pm$0.006 & DR9 & 10.112$\pm$0.026 & 9.572$\pm$0.024 & 9.376$\pm$0.024 \\ 
15383827-3916553 & 12.552$\pm$0.059 & DR9 & 11.536$\pm$0.044 & DR9 & 9.594$\pm$0.027 & 9.008$\pm$0.025 & 8.854$\pm$0.023 \\ 
15390187-2956307 & 14.553$\pm$0.257 & DR9 & 13.180$\pm$0.217 & DR9 & 10.391$\pm$0.022 & 9.722$\pm$0.023 & 9.517$\pm$0.023 \\ 
15410679-2656263 & 12.143$\pm$0.050 & DR9 & 11.254$\pm$0.078 & DR9 & 9.509$\pm$0.024 & 9.061$\pm$0.027 & 8.920$\pm$0.023 \\ 
15424991-2536406 & 11.492$\pm$0.091 & DR9 & 10.582$\pm$0.115 & DR9 & 8.843$\pm$0.023 & 8.320$\pm$0.031 & 8.177$\pm$0.020 \\ 
15435726-3928568 &  9.366$\pm$0.000 & DR9 &  8.737$\pm$0.000 & DR9 & 7.691$\pm$0.030 & 7.476$\pm$0.031 & 7.362$\pm$0.020 \\ 
15435905-2622516 & 15.509$\pm$0.064 & DR9 & 14.073$\pm$0.034 & DR9 & 10.717$\pm$0.026 & 10.042$\pm$0.022 & 9.833$\pm$0.021 \\ 
15441334-2522590 & 14.338$\pm$0.041 & DR9 & 12.934$\pm$0.042 & DR9 & 9.986$\pm$0.023 & 9.272$\pm$0.023 & 9.082$\pm$0.027 \\ 
15444712-3811406 & 13.135$\pm$0.008 & DR9 & 11.807$\pm$0.020 & DR9 & 9.249$\pm$0.029 & 8.590$\pm$0.029 & 8.505$\pm$0.030 \\ 
%15461069-3846302 & 10.023$\pm$0.039 & H00 &  9.488$\pm$0.025 & H00 & 8.336$\pm$0.032 & 8.172$\pm$0.031 & 8.088$\pm$0.023 \\ 
15480291-2908369 & 11.747$\pm$0.041 & DR9 & 10.864$\pm$0.047 & DR9 & 9.212$\pm$0.023 & 8.719$\pm$0.026 & 8.624$\pm$0.023 \\ 
15481299-2349523 & 15.400$\pm$0.072 & DR9 & 13.934$\pm$0.068 & DR9 & 10.190$\pm$0.024 & 9.539$\pm$0.023 & 9.268$\pm$0.021 \\ 
15482130-2443493 & 10.792$\pm$0.042 & DR9 & 10.076$\pm$0.075 & DR9 & 8.458$\pm$0.026 & 8.069$\pm$0.034 & 7.910$\pm$0.026 \\ 
15492100-2600062 & 12.322$\pm$0.039 & DR9 & 11.193$\pm$0.035 & DR9 & 8.645$\pm$0.020 & 8.127$\pm$0.034 & 7.912$\pm$0.027 \\ 
15494499-3925089 & 11.572$\pm$0.036 & DR7 & 10.640$\pm$0.006 & P97 & 8.833$\pm$0.024 & 8.266$\pm$0.027 & 8.141$\pm$0.034 \\ 
15495920-3629574 & 12.498$\pm$0.091 & DR9 & 11.536$\pm$0.093 & DR9 & 9.560$\pm$0.026 & 9.021$\pm$0.024 & 8.884$\pm$0.024 \\ 
15504672-3829267 & 14.626$\pm$0.061 & DR9 & 13.161$\pm$0.073 & DR9 & 9.876$\pm$0.024 & 9.115$\pm$0.025 & 8.899$\pm$0.023 \\ 
15514535-2456513 & 13.371$\pm$0.101 & DR9 & 12.406$\pm$0.180 & DR9 & 10.238$\pm$0.024 & 9.726$\pm$0.030 & 9.532$\pm$0.025 \\ 
15521952-3819313 & 14.380$\pm$0.055 & DR9 & 13.036$\pm$0.010 & DR9 & 10.359$\pm$0.022 & 9.681$\pm$0.022 & 9.525$\pm$0.021 \\ 
15522589-3920512 & 13.426$\pm$0.028 & DR9 & 12.314$\pm$0.038 & DR9 & 10.048$\pm$0.023 & 9.468$\pm$0.022 & 9.299$\pm$0.026 \\ 
15523122-2633529 & 13.330$\pm$0.023 & DR9 & 12.147$\pm$0.031 & DR9 & 9.783$\pm$0.022 & 9.166$\pm$0.024 & 8.976$\pm$0.023 \\ 
15540358-2920154 & 13.863$\pm$0.062 & DR9 & 12.518$\pm$0.062 & DR9 & 9.641$\pm$0.029 & 8.986$\pm$0.032 & 8.735$\pm$0.025 \\ 
15550624-2521102 & 13.725$\pm$0.100 & DR9 & 12.367$\pm$0.141 & DR9 & 9.411$\pm$0.027 & 8.616$\pm$0.031 & 8.510$\pm$0.021 \\ 
15553378-3709411 & 13.471$\pm$0.022 & DR9 & 12.318$\pm$0.039 & DR9 & 9.964$\pm$0.021 & 9.327$\pm$0.023 & 9.165$\pm$0.017 \\ 
15565545-2258403 & 15.378$\pm$0.050 & DR9 & 13.897$\pm$0.026 & DR9 & 10.411$\pm$0.023 & 9.664$\pm$0.026 & 9.432$\pm$0.023 \\ 
15565905-3933430 & 11.620$\pm$0.014 & T06 & 10.830$\pm$0.010 & T06 & 9.254$\pm$0.024 & 8.793$\pm$0.021 & 8.694$\pm$0.020 \\ 
15580815-2405529 & 13.467$\pm$0.088 & DR9 & 12.226$\pm$0.075 & DR9 & 9.757$\pm$0.022 & 9.123$\pm$0.022 & 8.964$\pm$0.023 \\ 
15581270-2328364 & 11.336$\pm$0.148 & DR9 & 10.378$\pm$0.031 & DR9 & 8.574$\pm$0.024 & 8.124$\pm$0.021 & 8.018$\pm$0.024 \\ 
15585980-3646206 & 14.964$\pm$0.042 & DR9 & 13.536$\pm$0.033 & DR9 & 10.143$\pm$0.026 & 9.463$\pm$0.023 & 9.280$\pm$0.021 \\ 
15594217-3833497 &  9.930$\pm$0.039 & H00 &  9.375$\pm$0.024 & H00 & 8.406$\pm$0.019 & 8.161$\pm$0.018 & 8.086$\pm$0.023 \\ 
15594951-3628279 & 12.100$\pm$0.014 & T06 & 11.000$\pm$0.010 & P97 & 8.773$\pm$0.023 & 8.150$\pm$0.020 & 8.029$\pm$0.026 \\ 
15595995-2220367 & 14.745$\pm$0.054 & DR9 & 13.268$\pm$0.059 & DR9 & 9.635$\pm$0.026 & 8.803$\pm$0.049 & 8.631$\pm$0.023 \\ 
16000078-2509423 & 11.103$\pm$0.084 & DR9 & 10.490$\pm$0.038 & DR9 & 9.125$\pm$0.026 & 8.852$\pm$0.069 & 8.766$\pm$0.019 \\ 
16001330-2418106 & 15.161$\pm$0.104 & DR9 & 13.632$\pm$0.068 & DR9 & 10.457$\pm$0.023 & 9.725$\pm$0.024 & 9.512$\pm$0.021 \\ 
16004056-2200322 & 12.213$\pm$0.059 & DR9 & 11.233$\pm$0.028 & DR9 & 9.085$\pm$0.027 & 8.543$\pm$0.038 & 8.443$\pm$0.021 \\ 
16004277-2127380 & 14.065$\pm$0.032 & DR9 & 12.762$\pm$0.047 & DR9 & 9.804$\pm$0.026 & 9.132$\pm$0.027 & 8.922$\pm$0.022 \\ 
16010896-3320141 & 11.871$\pm$0.032 & DR9 & 10.961$\pm$0.026 & DR9 & 9.027$\pm$0.029 & 8.552$\pm$0.034 & 8.528$\pm$0.030 \\ 
16014743-2049457 & 14.726$\pm$0.068 & DR9 & 13.197$\pm$0.076 & DR9 & 9.587$\pm$0.021 & 8.851$\pm$0.026 & 8.614$\pm$0.020 \\ 
16015822-2008121 & 11.580$\pm$0.014 & T06 & 10.590$\pm$0.010 & T06 & 8.350$\pm$0.020 & 7.808$\pm$0.026 & 7.672$\pm$0.020 \\ 
16015918-3612555 & 12.935$\pm$0.030 & DR9 & 11.862$\pm$0.051 & DR9 & 9.599$\pm$0.023 & 8.972$\pm$0.025 & 8.854$\pm$0.025 \\ 
16020039-2221237 & 15.131$\pm$0.068 & DR9 & 13.582$\pm$0.041 & DR9 & 9.824$\pm$0.021 & 9.101$\pm$0.023 & 8.842$\pm$0.022 \\ 
16020845-2254588 & 15.690$\pm$0.020 & W94 & 14.090$\pm$0.020 & W94 & 10.526$\pm$0.021 & 9.805$\pm$0.023 & 9.549$\pm$0.021 \\ 
16025396-2022480 & 13.826$\pm$0.103 & DR9 & 12.399$\pm$0.089 & DR9 & 9.161$\pm$0.022 & 8.465$\pm$0.044 & 8.190$\pm$0.026 \\ 
16031181-3239202 & 14.018$\pm$0.037 & DR9 & 12.692$\pm$0.041 & DR9 & 9.979$\pm$0.023 & 9.293$\pm$0.023 & 9.124$\pm$0.023 \\ 
16041346-2810378 & 14.017$\pm$0.208 & DR9 & 12.663$\pm$0.063 & DR9 & 9.563$\pm$0.027 & 8.824$\pm$0.044 & 8.610$\pm$0.023 \\ 
16060171-2226534 & 13.878$\pm$0.042 & DR9 & 12.534$\pm$0.039 & DR9 & 9.368$\pm$0.026 & 8.679$\pm$0.055 & 8.455$\pm$0.021 \\ 
16065436-2416107 & 14.037$\pm$0.023 & DR9 & 12.670$\pm$0.066 & DR9 & 9.816$\pm$0.030 & 9.236$\pm$0.040 & 8.863$\pm$0.027 \\ 
16093030-2104589 & 14.168$\pm$0.049 & DR9 & 12.782$\pm$0.025 & DR9 & 9.820$\pm$0.027 & 9.121$\pm$0.023 & 8.916$\pm$0.021 \\ 
16093969-2200466 & 15.579$\pm$0.126 & DR9 & 13.990$\pm$0.086 & DR9 & 10.300$\pm$0.023 & 9.593$\pm$0.023 & 9.301$\pm$0.019 \\ 
16094098-2217594 & 14.001$\pm$0.099 & DR9 & 12.529$\pm$0.046 & DR9 & 9.483$\pm$0.027 & 8.677$\pm$0.051 & 8.441$\pm$0.027 \\ 
16102888-2213477 & 10.519$\pm$0.061 & DR9 &  9.611$\pm$0.000 & DR9 & 7.849$\pm$0.019 & 7.335$\pm$0.042 & 7.226$\pm$0.016 \\ 
16104202-2101319 & 13.704$\pm$0.091 & DR9 & 12.379$\pm$0.109 & DR9 & 9.524$\pm$0.034 & 8.727$\pm$0.059 & 8.558$\pm$0.027 \\ 
16115633-2304051 & 14.581$\pm$0.244 & DR9 & 13.038$\pm$0.154 & DR9 & 9.792$\pm$0.034 & 9.101$\pm$0.037 & 8.815$\pm$0.034 \\ 
16130271-2257446 & 13.008$\pm$0.071 & DR9 & 11.798$\pm$0.014 & DR9 & 9.322$\pm$0.023 & 8.651$\pm$0.047 & 8.455$\pm$0.027 \\ 
16131858-2212489 & 11.485$\pm$0.118 & DR9 & 10.389$\pm$0.069 & H00 & 8.180$\pm$0.021 & 7.595$\pm$0.036 & 7.428$\pm$0.024 \\ 
16132929-2311075 & 12.913$\pm$0.005 & DR9 & 11.741$\pm$0.000 & DR9 & 9.317$\pm$0.027 & 8.624$\pm$0.042 & 8.494$\pm$0.019 \\ 
16135801-3618133 & 11.860$\pm$0.014 & T06 & 11.000$\pm$0.010 & T06 & 9.437$\pm$0.040 & 8.981$\pm$0.049 & 8.851$\pm$0.039 \\ 
16140035-2108439 & 15.219$\pm$0.069 & DR9 & 13.786$\pm$0.040 & DR9 & 10.560$\pm$0.024 & 9.815$\pm$0.024 & 9.603$\pm$0.022 \\ 
16140211-2301021 & 12.158$\pm$0.097 & DR9 & 11.187$\pm$0.010 & DR7 & 9.375$\pm$0.026 & 8.774$\pm$0.053 & 8.608$\pm$0.023 \\ 
16142637-3807597 & 13.813$\pm$0.054 & DR9 & 12.572$\pm$0.028 & DR9 & 9.953$\pm$0.022 & 9.308$\pm$0.021 & 9.121$\pm$0.021 \\ 
16152023-3255051 & 13.316$\pm$0.098 & DR9 & 12.133$\pm$0.090 & DR9 & 9.435$\pm$0.024 & 8.777$\pm$0.023 & 8.558$\pm$0.019 \\ 
16153587-2529008 & 13.675$\pm$0.034 & DR9 & 12.388$\pm$0.030 & DR9 & 9.646$\pm$0.024 & 8.961$\pm$0.024 & 8.744$\pm$0.019 \\ 
16155696-3241250 & 13.503$\pm$0.044 & DR9 & 12.287$\pm$0.035 & DR9 & 9.978$\pm$0.025 & 9.361$\pm$0.020 & 9.207$\pm$0.020 \\ 
16161795-2339476 & 11.480$\pm$0.014 & T06 & 10.560$\pm$0.010 & T06 & 8.727$\pm$0.024 & 8.236$\pm$0.029 & 8.102$\pm$0.018 \\ 
16173138-2303360 & 10.898$\pm$0.002 & DR9 & 10.126$\pm$0.000 & DR9 & 8.514$\pm$0.034 & 8.085$\pm$0.051 & 7.967$\pm$0.027 \\ 
16193396-2228294 & 12.498$\pm$0.005 & DR9 & 11.448$\pm$0.000 & DR9 & 9.230$\pm$0.019 & 8.659$\pm$0.036 & 8.509$\pm$0.019 \\ 
16193446-3624111 &  9.918$\pm$0.036 & P97 &  9.320$\pm$0.010 & P97 & 8.182$\pm$0.021 & 7.921$\pm$0.018 & 7.803$\pm$0.029 \\ 
16195058-3354453 & 10.708$\pm$0.024 & DR9 & 10.094$\pm$0.066 & DR9 & 8.830$\pm$0.035 & 8.514$\pm$0.047 & 8.414$\pm$0.026 \\ 
16195068-2154355 & 13.898$\pm$0.010 & DR6 & 12.498$\pm$0.010 & DR6 & 9.140$\pm$0.030 & 8.443$\pm$0.029 & 8.203$\pm$0.016 \\ 
16202930-3254096 & 12.959$\pm$0.022 & DR9 & 11.877$\pm$0.021 & DR9 & 9.721$\pm$0.023 & 9.132$\pm$0.023 & 8.991$\pm$0.021 \\ 
16273054-3749215 & 11.920$\pm$0.014 & T06 & 11.030$\pm$0.010 & T06 & 9.263$\pm$0.022 & 8.795$\pm$0.046 & 8.646$\pm$0.019 \\ 
16275233-3547003 & 10.052$\pm$0.032 & P97 &  9.370$\pm$0.005 & P97 & 8.076$\pm$0.021 & 7.732$\pm$0.023 & 7.623$\pm$0.023 \\ 
16290585-3145250 & 13.474$\pm$0.103 & DR9 & 12.306$\pm$0.073 & DR9 & 9.901$\pm$0.024 & 9.262$\pm$0.022 & 9.093$\pm$0.021 \\ 
16314204-3505171 & 11.540$\pm$0.014 & T06 & 10.730$\pm$0.010 & T06 & 9.249$\pm$0.026 & 8.812$\pm$0.030 & 8.673$\pm$0.023 \\ 
16352247-3328525 & 12.820$\pm$0.014 & T06 & 11.600$\pm$0.010 & T06 & 8.898$\pm$0.023 & 8.270$\pm$0.038 & 8.084$\pm$0.033 \\ 
16353598-3326347 & 12.177$\pm$0.055 & DR7 & 11.116$\pm$0.032 & DR7 & 8.998$\pm$0.027 & 8.440$\pm$0.034 & 8.291$\pm$0.031 \\ 
\enddata
%
\tablecomments{The table of adopted photometry for the stars with spectral types in this sample.\\
AAVSO Photometric All-Sky Survey (APASS) DR6, DR7 photometry retrieved
from \url{https://www.aavso.org/download-apass-data};
\citet{Henden16}.\\
%
References -- (DR6) APASS DR6; (DR7) APASS DR7; (DR9) APASS DR9; (P97)
Hipparcos, \citet{Perryman97}; (H00) Converted from Tycho-2 $B_T$,
$V_T$, \citet{Hog00}; (T06) \citet{Torres06}.
\label{Tab:Pre-Analysis}}
\end{deluxetable}


